Bootstrability in Defect CFT: Integrated Correlators and Sharper Bounds

We continue to develop Bootstrability -- a method merging Integrability and Conformal Bootstrap to extract CFT data in integrable conformal gauge theories such as $\mathcal{N}$=4 SYM. In this paper, we consider the 1D defect CFT defined on a $\frac{1}{2}$-BPS Wilson line in the theory, whose non-perturbative spectrum is governed by the Quantum Spectral Curve (QSC). In addition, we use that the deformed setup of a cusped Wilson line is also controlled by the QSC. In terms of the defect CFT, this translates into two nontrivial relations connecting integrated 4-point correlators to cusp spectral data, such as the Bremsstrahlung and Curvature functions -- known analytically from the QSC. Combining these new constraints and the spectrum of the $10$ lowest-lying states with the Numerical Conformal Bootstrap, we obtain very sharp rigorous numerical bounds for the structure constant of the first non-protected state, giving this observable with seven digits precision for the 't Hooft coupling in the intermediate coupling region $\frac{\sqrt{\lambda}}{4\pi}\sim 1$, with the error decreasing quickly at large 't Hooft coupling. Furthermore, for the same structure constant we obtain a $4$-loop analytic result at weak coupling. We also present results for excited states.

==> anc/Conformal_Data.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    305058,       8839]
NotebookOptionsPosition[    296726,       8697]
NotebookOutlinePosition[    297135,       8714]
CellTagsIndexPosition[    297092,       8711]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Spectrum at finite coupling", "Title",
 CellChangeTimes->{{3.856442447631379*^9, 
  3.856442453325783*^9}},ExpressionUUID->"3528233d-b8ab-4a7c-bddb-\
cc7e89e6145d"],

Cell["\<\
Data on the first 10 states. Here, the states are ordered as they appear at \
weak coupling. We estimate at least 12 significant digits for each point (we \
expect that the precision is actually  higher for most points, and exceeds 20 \
digits at weak coupling). The format is  {g ,  \[CapitalDelta](g) }\
\>", "Text",
 CellChangeTimes->{{3.856442460542663*^9, 3.856442477363529*^9}, {
  3.8564428002377453`*^9, 3.856442814152152*^9}, {3.85644303087356*^9, 
  3.856443041539569*^9}, {3.85644361690746*^9, 3.856443659014791*^9}, {
  3.85644408417122*^9, 3.8564440871671343`*^9}, {3.856526572116723*^9, 
  3.856526574000173*^9}, {3.856876070567326*^9, 3.8568760706437893`*^9}, {
  3.8568762933912363`*^9, 3.85687630224651*^9}, {3.8568763859000673`*^9, 
  3.856876386362122*^9}, {3.856876425947228*^9, 
  3.856876441728609*^9}},ExpressionUUID->"3c23d0cf-985b-464c-9b1b-\
7adfac824623"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalDelta]", "[", "1", "]"}], " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1.`40."}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.01`40.", ",", 
       "1.0003998400068609538405581009212193567929517038311834799887`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.02`40.", ",", 
       "1.0015974404545742813491195356054171911841117857837625094947`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.03`40.", ",", 
       "1.0035870454675614350654077859805786476924365897251520590257`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.04`40.", ",", 
       "1.0063590729519568889021070330944708290144528173377574292728`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.05`40.", ",", 
       "1.009900136348731857278953362499897473293586391005425526322`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.06`40.", ",", 
       "1.0141930846833039023964079071298250757254355728934654422074`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.07`40.", ",", 
       "1.0192170687581860447333325441141106849214490390934434444697`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.0800000000000000000000000000000000000000000000000000000001`40.", ",",
        "1.0249476414331352192448747142067429189892514762756372594501`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.0900000000000000000000000000000000000000000000000000000001`40.", ",",
        "1.0313568989555460189749401093260925726517674032318147877085`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.1000000000000000000000000000000000000000000000000000000001`40.", ",",
        "1.0384136684363003501058930106726891704320330629734868183394`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.1100000000000000000000000000000000000000000000000000000001`40.", ",",
        "1.0460837441055701860488038930254770271872086767935850327329`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.1200000000000000000000000000000000000000000000000000000001`40.", ",",
        "1.0543301722572384424757432778683868522152691750970773426357`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.1299999999999999999999999999999999999999999999999999999999`40.", ",",
        "1.0631135821055594516382791739403638801203019571359262987662`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.1399999999999999999999999999999999999999999999999999999999`40.", ",",
        "1.0723925573763600083694362467997616996574733985450379577603`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.1499999999999999999999999999999999999999999999999999999999`40.", ",",
        "1.0821240414977841622595067591276548806619058022869015408667`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.1599999999999999999999999999999999999999999999999999999999`40.", ",",
        "1.0922637678199309001165385219404392398177699454049985390557`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.1699999999999999999999999999999999999999999999999999999999`40.", ",",
        "1.1027667053877603911578883034607106335109860489896605448306`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.18`40.", ",", 
       "1.1135875103790717680440407004365465000737727434680064939937`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.19`40.", ",", 
       "1.1246809733356324404212593512007390185452571075381782650104`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.2`40.", ",", 
       "1.1360024526900791057762524308132451079647877334687385237751`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.21`40.", ",", 
       "1.1475082857584425472396643239555120505783794142643790035326`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.22`40.", ",", 
       "1.1591561692730021525946741415962699535742771304955356316247`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.23`40.", ",", 
       "1.1709055026280740753360205437043310899234625689047094531276`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.24`40.", ",", 
       "1.182717688264564971439913589358522481159416769245692048391`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.25`40.", ",", 
       "1.1945563849916908963807363471951666386417967003194554163223`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.3`40.", ",", 
       "1.253054911381633895507401206872696332723207796605172577555`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.3500000000000000000000000000000000000000000000000000000001`40.", ",",
        "1.3082783823446513310233251110403256432295696286155509961592`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.3999999999999999999999999999999999999999999999999999999999`40.", ",",
        "1.358591986304308967003189732009004067498003394569713275317`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.45`40.", ",", 
       "1.4035518429315497705393485029213680169842705671023232844605`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.5`40.", ",", 
       "1.4433982335776057986179297340375245988590956180456385092278`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.55`40.", ",", 
       "1.4786647142587821615619551086399732576917563866526296948475`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.6000000000000000000000000000000000000000000000000000000001`40.", ",",
        "1.5099521449902227290177083255056386968873638795279223344791`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.6499999999999999999999999999999999999999999999999999999999`40.", ",",
        "1.5378250643817143115259906156696858393605944543497971353657`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.7`40.", ",", 
       "1.5627761867475115119905932998052198392922084410012321480761`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.75`40.", ",", 
       "1.585222127268069603182265261484087523434431309645139461825`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.8`40.", ",", 
       "1.6055109104355365367579688150344305177785696545630363415431`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.8500000000000000000000000000000000000000000000000000000001`40.", ",",
        "1.6239325260075711285471195851977184934772728913349604535228`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.8999999999999999999999999999999999999999999999999999999999`40.", ",",
        "1.6407291288845379397750234370137718998085191144869002411389`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.95`40.", ",", 
       "1.6561038170291318765335224968521707189463471978426041808734`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.`40.", ",", 
       "1.6702278422433325561623545826000017474633013440100566355644`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.05`40.", ",", 
       "1.6832464221098736195517242469046123674783540478692417456029`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.1000000000000000000000000000000000000000000000000000000001`40.", ",",
        "1.6952833950159234735812813426114888166226419241381395002306`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.1499999999999999999999999999999999999999999999999999999999`40.", ",",
        "1.7064449483054873250261533402980508652857678291347944463668`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.2`40.", ",", 
       "1.7168226132825660200526409526077706795112135035874594226203`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.25`40.", ",", 
       "1.7264956823860293760572431867045958641014799581982499664235`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.3`40.", ",", 
       "1.7355331704768693255206593684826138566873385745611292939554`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.3500000000000000000000000000000000000000000000000000000001`40.", ",",
        "1.7439954152014479753122518129720483725250236501905313909621`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.3999999999999999999999999999999999999999999999999999999999`40.", ",",
        "1.7519353902703449403802218680963301543101005149620367340868`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.45`40.", ",", 
       "1.7593997891754936734741439123604278080295383741288153883254`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.5`40.", ",", 
       "1.7664299243244879245921965174743306978083293398845105839386`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.55`40.", ",", 
       "1.7730624769285491967605361220604553417069164233148125087476`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.6000000000000000000000000000000000000000000000000000000001`40.", ",",
        "1.779330125550120864775447356815404974197458789104650908411`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.6499999999999999999999999999999999999999999999999999999999`40.", ",",
        "1.7852620754675646747470584446248950302132172262243529135458`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.7`40.", ",", 
       "1.7908845065462901359224758201330733415809228106185160865457`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.75`40.", ",", 
       "1.7962209538149209487219345110518788674692536864285532478799`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.8`40.", ",", 
       "1.8012926322035496585168934509954715838666804468629807102342`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.8500000000000000000000000000000000000000000000000000000001`40.", ",",
        "1.8061187147364859265545376562359245993003250541061308203554`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.8999999999999999999999999999999999999999999999999999999999`40.", ",",
        "1.8107165717537332226117765634166157531327618528181837933375`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.95`40.", ",", 
       "1.8151019773645702828740917015035289345145199753317428051287`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.`40.", ",", 
       "1.819289288237335892187210384624909977331148389794391512937`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.05`40.", ",", 
       "1.8232915989436851838671776129096517127376488820613581473208`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.1000000000000000000000000000000000000000000000000000000001`40.", ",",
        "1.8271208773583756270889229759340897251427674167408213339206`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.1499999999999999999999999999999999999999999999999999999999`40.", ",",
        "1.8307880830322860803674081889935528975882526690596137187762`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.2`40.", ",", 
       "1.8343032709797955825498169682016962805226399873336921973698`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.25`40.", ",", 
       "1.8376756829306444759002901965754348526510849268967016324444`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.3`40.", ",", 
       "1.8409138277742866935682720931862890621787155689656089051617`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.3500000000000000000000000000000000000000000000000000000001`40.", ",",
        "1.8440255526583311803611506973699788270880527354939685085079`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.3999999999999999999999999999999999999999999999999999999999`40.", ",",
        "1.8470181059814901419793127537278724608708916194849988733413`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.45`40.", ",", 
       "1.8498981933371488231094367078513442770141248383174696992979`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.5`40.", ",", 
       "1.8526720273095539158252543277290657280445858710657270030429`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.55`40.", ",", 
       "1.855345371895302141849623807221578671800906829415557636161`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.6000000000000000000000000000000000000000000000000000000001`40.", ",",
        "1.8579235822139487829532349243648825268079063015372772129158`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.6499999999999999999999999999999999999999999999999999999999`40.", ",",
        "1.8604116400796219961249741180761954336318938985141398970991`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.7`40.", ",", 
       "1.8628141859276526253837397607654247444094762002861218134309`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.75`40.", ",", 
       "1.8651355475240662245250221939967083417723710617770712947392`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.8`40.", ",", 
       "1.8673797658294118182026915590017575136950681866760107304657`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.8500000000000000000000000000000000000000000000000000000001`40.", ",",
        "1.8695506183402390937671281191513244874325823487811748950682`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.8999999999999999999999999999999999999999999999999999999999`40.", ",",
        "1.871651640190276878359610967080331837246583494883783553066`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.95`40.", ",", 
       "1.8736861432579299564111724630414381295504372613295839568795`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.`40.", ",", 
       "1.875657233496200628036839555265858461236399983921348840871`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.05`40.", ",", 
       "1.8775678266748077823025163487976567485636030021864685151186`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.1000000000000000000000000000000000000000000000000000000001`40.", ",",
        "1.8794206627014945216913292177862383343796401330833522714944`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.1499999999999999999999999999999999999999999999999999999999`40.", ",",
        "1.8812183186697616799503484654180574678036788532947546410319`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.2`40.", ",", 
       "1.8829632207630986852046511874225393127523784885016056432055`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.25`40.", ",", 
       "1.8846576551308343821641931265074729451459149181907548203831`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.3`40.", ",", 
       "1.8863037778381665570842171666730425443269484343273979579906`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.3500000000000000000000000000000000000000000000000000000001`40.", ",",
        "1.8879036239783807189260904817425214229794827757755085296559`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.3999999999999999999999999999999999999999999999999999999999`40.", ",",
        "1.8894591160340788871681472155426476213807826752766535607194`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.45`40.", ",", 
       "1.8909720715517101540913714358500782364338796447279864353976`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.5`40.", ",", 
       "1.8924442101995116011202993165231856380890843193512401745383`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.55`40.", ",", 
       "1.8938771602610284780697830895700320973230122635997215953605`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.6000000000000000000000000000000000000000000000000000000001`40.", ",",
        "1.8952724646232878381674999192536469770723294515658505893818`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.6499999999999999999999999999999999999999999999999999999999`40.", ",",
        "1.8966315862967092447839144859668389947631150864763616684276`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.7`40.", ",", 
       "1.8979559135143809692084339104092451741133566865156349546934`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.75`40.", ",", 
       "1.8992467644454679180913949653705525012519309715357317108154`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.8`40.", ",", 
       "1.9005053915570202078919116121883591837415251520230989181594`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.8500000000000000000000000000000000000000000000000000000001`40.", ",",
        "1.9017329856541298146712627236647868929768040977408347577119`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.8999999999999999999999999999999999999999999999999999999999`40.", ",",
        "1.902930679625639408818034078952519815900473940097991019975`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.95`40.", ",", 
       "1.9040995519204288382209503292252744730105989773898950153103`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4.`40.", ",", 
       "1.905240629776267665532532076035888049474328751272272962851`40."}], 
      "}"}]}], "}"}]}], ";"}]], "Code",
 InitializationCell->False,
 CellChangeTimes->{{3.856435831848733*^9, 3.856435889207321*^9}, {
  3.856436957775681*^9, 3.856436959965222*^9}, {3.856443428608515*^9, 
  3.85644343191862*^9}, {3.856443664177445*^9, 
  3.856443665821513*^9}},ExpressionUUID->"4c1ceecd-ab0c-4466-8445-\
58a4001fa178"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalDelta]", "[", "2", "]"}], " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "2.`40."}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.01`40.", ",", 
       "2.0002763921408469298689765860041033422945888540471310640625`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.02`40.", ",", 
       "2.0011055583497261842562556335741963612433588114843991973716`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.03`40.", ",", 
       "2.0024874864360042509427472160297918469818762874957208386441`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.04`40.", ",", 
       "2.004422214707564539281397753330875299978712427089976074909`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.05`40.", ",", 
       "2.0069099102284583908757252268650351557647369010655007106299`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.06`40.", ",", 
       "2.0099509603361066873702986409240170642664460425699962353779`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.07`40.", ",", 
       "2.013546062230791758782935688745739748290650781743660073827`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.0800000000000000000000000000000000000000000000000000000001`40.", ",",
        "2.0176962946738549391446820223976685849874601879715502531605`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.0900000000000000000000000000000000000000000000000000000001`40.", ",",
        "2.0224031569358200221021668991398469136224415589524461441849`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.1000000000000000000000000000000000000000000000000000000001`40.", ",",
        "2.0276685628593556802112107920444434370807984880461020268727`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.1100000000000000000000000000000000000000000000000000000001`40.", ",",
        "2.0334947817947979435497418144488449655276956641389867742396`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.1200000000000000000000000000000000000000000000000000000001`40.", ",",
        "2.0398843226820976563177445329918618350196208074423656901253`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.1299999999999999999999999999999999999999999999999999999999`40.", ",",
        "2.046839762145158605824140494882762656911379406531063761931`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.1399999999999999999999999999999999999999999999999999999999`40.", ",",
        "2.0543635216625613493948533704256316493018414618348333222534`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.1499999999999999999999999999999999999999999999999999999999`40.", ",",
        "2.0624576023413382188800048373034034422768317055399687379087`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.1599999999999999999999999999999999999999999999999999999999`40.", ",",
        "2.0711232883550281244654606715483000564352207930329094643794`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.1699999999999999999999999999999999999999999999999999999999`40.", ",",
        "2.0803608316609453799542164068945852558660145476698417932977`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.18`40.", ",", 
       "2.0901691312430491768943921438726341722660036721083546337225`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.19`40.", ",", 
       "2.1005454199674679186867286449938020300571831548725974723847`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.2`40.", ",", 
       "2.1114849713531734039305716353949062741677127821643408399039`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.21`40.", ",", 
       "2.1229808373181373760599872673602629598297635777765985962263`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.22`40.", ",", 
       "2.1350236264096915502892290032964779820560729777208214890704`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.23`40.", ",", 
       "2.1476013302850079587783285925052765724256011704449674256516`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.24`40.", ",", 
       "2.1606992043609354171912523821329683936391243078583187681551`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.25`40.", ",", 
       "2.1742997066635680247111527923870887561185463364266812143105`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.3`40.", ",", 
       "2.249036778837370336082231894579073219927862238609939539089`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.3500000000000000000000000000000000000000000000000000000001`40.", ",",
        "2.3322606130039643742992721910426809568283870908980316256344`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.3999999999999999999999999999999999999999999999999999999999`40.", ",",
        "2.4195853532817909389595037401977010817218074371127573707501`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.45`40.", ",", 
       "2.5067108493360852432623271662479912791560388555767999790235`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.5`40.", ",", 
       "2.5903062371387054129768230467891660733032241531208298838852`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.55`40.", ",", 
       "2.6683718906556097842039634896020441980979203929825612285152`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.6000000000000000000000000000000000000000000000000000000001`40.", ",",
        "2.7400952854068810985739884639567200833704812131737097847642`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.6499999999999999999999999999999999999999999999999999999999`40.", ",",
        "2.8054644106724616208373423349974398580286823058979548382282`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.7`40.", ",", 
       "2.8648900751833672912371009599835599805690968438405711816667`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.75`40.", ",", 
       "2.9189469352927275003246709362811746411469708055231423887645`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.8`40.", ",", 
       "2.968232142115116883697622267407503044962230258904610582938`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.8500000000000000000000000000000000000000000000000000000001`40.", ",",
        "3.0133020751670181907398815037473823724577180348151281590546`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.8999999999999999999999999999999999999999999999999999999999`40.", ",",
        "3.0546509500593391127977773360689038091066117487436478881128`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.95`40.", ",", 
       "3.0927086798248528994948783239114931987903658558289277851404`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.`40.", ",", 
       "3.127846277541474290296353948107421918312645331897485110362`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.05`40.", ",", 
       "3.1603834344108423372571860154132299701443009324510261936541`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.1000000000000000000000000000000000000000000000000000000001`40.", ",",
        "3.1905960678641697129007913681290456127226791049723543214482`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.1499999999999999999999999999999999999999999999999999999999`40.", ",",
        "3.218723063687229195996531942643878229663275410549191785246`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.2`40.", ",", 
       "3.2449720339260184263647600444849677168426003740899733938139`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.25`40.", ",", 
       "3.2695241406289446159704453184555507354978076324988768964642`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.3`40.", ",", 
       "3.2925381069547549054918888595504991561286074346258978168388`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.3500000000000000000000000000000000000000000000000000000001`40.", ",",
        "3.3141535473480525124560444839866860382292442006585596845757`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.3999999999999999999999999999999999999999999999999999999999`40.", ",",
        "3.3344937363310785177839069495136268766309258446230381654`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.45`40.", ",", 
       "3.353667917403637536287983060491938480648673352086109153718`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.5`40.", ",", 
       "3.3717732356681565573374681924281270005528334113136595030927`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.55`40.", ",", 
       "3.3888963621508517527669840981193896784508251386833539894715`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.6000000000000000000000000000000000000000000000000000000001`40.", ",",
        "3.4051148647817659750927721658246926327146037516865160066499`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.6499999999999999999999999999999999999999999999999999999999`40.", ",",
        "3.4204983704366985069229117937994294443866666950582553794286`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.7`40.", ",", 
       "3.4351095539654084725854551441976860849677760447895164388411`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.75`40.", ",", 
       "3.4490049833524813162847745535081738004974734048010751450398`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.8`40.", ",", 
       "3.4622358447413929768669690771765178191523253418993291087776`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.8500000000000000000000000000000000000000000000000000000001`40.", ",",
        "3.474848566719282479213359036627607706551242148721260765455`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.8999999999999999999999999999999999999999999999999999999999`40.", ",",
        "3.4868853597831605086422876732225364621549983751863871112912`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.95`40.", ",", 
       "3.4983846841093893088458529667960853198728226119116576205098`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.`40.", ",", 
       "3.5093816564862891162273336260548859752164930234365159766533`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.05`40.", ",", 
       "3.5199084054345213018154350938025235372453211964625318611995`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.1000000000000000000000000000000000000000000000000000000001`40.", ",",
        "3.5299943820445337250400818897484451145004808909620367109801`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.1499999999999999999999999999999999999999999999999999999999`40.", ",",
        "3.5396666328372554475668589920283835173673628985599297538192`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.2`40.", ",", 
       "3.5489500399495054501967103576729482032154470297714391302861`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.25`40.", ",", 
       "3.5578675331170088481013780373065378072336092597564868832061`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.3`40.", ",", 
       "3.566440277242202874348409753881896050092611302588304188165`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.3500000000000000000000000000000000000000000000000000000001`40.", ",",
        "3.5746878387639278350059227021970128215280031760386668066247`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.3999999999999999999999999999999999999999999999999999999999`40.", ",",
        "3.5826283335706905622247200464230002835313015304363334413394`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.45`40.", ",", 
       "3.5902785588024018458817995051413391034586211945081377378595`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.5`40.", ",", 
       "3.5976541105490064213378831657312746141888851443172354654651`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.55`40.", ",", 
       "3.6047694891761924699812283850736165961935117898078905150285`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.6000000000000000000000000000000000000000000000000000000001`40.", ",",
        "3.6116381937688153054274223089521298943280652224653392859731`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.6499999999999999999999999999999999999999999999999999999999`40.", ",",
        "3.6182728069780205102424952964000649822851007881409942055668`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.7`40.", ",", 
       "3.6246850713949777024426939773330125931169326964504844226133`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.75`40.", ",", 
       "3.6308859584195119163050096157277272195119317093153169808836`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.8`40.", ",", 
       "3.6368857304555721764756212056835837674969342345464275344629`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.8500000000000000000000000000000000000000000000000000000001`40.", ",",
        "3.6426939972198666346013342824196943729449673101651362057397`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.8999999999999999999999999999999999999999999999999999999999`40.", ",",
        "3.6483197667425432856308995660268201677574299745440998356901`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.95`40.", ",", 
       "3.6537714916762578434893054033934051614557182477083775303974`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.`40.", ",", 
       "3.6590571113874022862542111050355468940092909744893829856768`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.05`40.", ",", 
       "3.6641840903019842367812587192636661496229024266352077195004`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.1000000000000000000000000000000000000000000000000000000001`40.", ",",
        "3.6691594528487403111967871391634235674743976743746113260558`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.1499999999999999999999999999999999999999999999999999999999`40.", ",",
        "3.6739898153656422165536184402254574099004690107847480152807`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.2`40.", ",", 
       "3.6786814152613977666569725673191731481223648492561041743347`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.25`40.", ",", 
       "3.6832401377902833834407350780256988678101469636922098753864`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.3`40.", ",", 
       "3.6876715404515276443789780591076953894352828770190603388756`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.3500000000000000000000000000000000000000000000000000000001`40.", ",",
        "3.6919808755104719420452546513014659501227068717075813305409`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.3999999999999999999999999999999999999999999999999999999999`40.", ",",
        "3.6961731106372614352074084259983609758783152174510696631812`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.45`40.", ",", 
       "3.7002529478927493056848159295624490210758228690628980100764`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.5`40.", ",", 
       "3.7042248411262090337121390120250036724354286600573536974206`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.55`40.", ",", 
       "3.7080930127767053124097753760861421765233456420850433676466`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.6000000000000000000000000000000000000000000000000000000001`40.", ",",
        "3.7118614670490284619016969071459352417371703846191515246904`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.6499999999999999999999999999999999999999999999999999999999`40.", ",",
        "3.7155340065282975732803035407530350358530979017710222782379`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.7`40.", ",", 
       "3.7191142414013094109643118161096416378932817303225889472525`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.75`40.", ",", 
       "3.7226056041787811592967988174177449689819313006312577977052`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.8`40.", ",", 
       "3.7260113597081841401131195866010516952978652125311636317233`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.8500000000000000000000000000000000000000000000000000000001`40.", ",",
        "3.7293346129661984626716089897456225470909257840457364456734`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.8999999999999999999999999999999999999999999999999999999999`40.", ",",
        "3.732578323789536064609467080352935803276018837318754559769`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.95`40.", ",", 
       "3.7357453102407939020097367178994324412004437453962399627883`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4.`40.", ",", 
       "3.7388382598220784488811297390662318988176884228724520800367`40."}], 
      "}"}]}], "}"}]}], ";"}]], "Code",
 InitializationCell->False,
 CellChangeTimes->{{3.85643597134118*^9, 3.856435992718946*^9}, 
   3.856436072394836*^9, {3.8564369537587757`*^9, 3.856436955431878*^9}, {
   3.85644369407257*^9, 
   3.856443695762878*^9}},ExpressionUUID->"23ccc0b3-20a1-46ac-9f3c-\
94441bd4e5c4"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalDelta]", "[", "3", "]"}], " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "2.`40."}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.01`40.", ",", 
       "2.0007232480969067830912720144534810129019755003231899768582`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.02`40.", ",", 
       "2.0028886968151191722961742625521293696643468149962084746055`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.03`40.", ",", 
       "2.0064835253344824255849025668262520850656316195831074142039`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.04`40.", ",", 
       "2.011486582913716838536492367571682977287945731701038403159`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.05`40.", ",", 
       "2.0178687067054181123036391233668477575900227570041156354704`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.06`40.", ",", 
       "2.0255931509998308138375598771773647367052005130608163898128`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.07`40.", ",", 
       "2.0346161134382059926963820964601596475445668304568045729742`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.0800000000000000000000000000000000000000000000000000000001`40.", ",",
        "2.044887341260274974850621319640782192829386813206950749245`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.0900000000000000000000000000000000000000000000000000000001`40.", ",",
        "2.0563507992211034538912471925172388702562694780192643739095`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.1000000000000000000000000000000000000000000000000000000001`40.", ",",
        "2.0689453804612350775324640453384078682140892604506705924468`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.1100000000000000000000000000000000000000000000000000000001`40.", ",",
        "2.0826056422760024189688328415343782394402183569195263922391`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.1200000000000000000000000000000000000000000000000000000001`40.", ",",
        "2.0972625502547285080571511036221682540974901394992795238573`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.1299999999999999999999999999999999999999999999999999999999`40.", ",",
        "2.1128442164327970249280685179101435190987745481967193678488`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.1399999999999999999999999999999999999999999999999999999999`40.", ",",
        "2.1292766196671279055555035516854783450016017836224466063318`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.1499999999999999999999999999999999999999999999999999999999`40.", ",",
        "2.1464842991504574807781755482442852133327081804175586153105`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.1599999999999999999999999999999999999999999999999999999999`40.", ",",
        "2.1643910145860536044480339071654297229116332813018178897007`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.1699999999999999999999999999999999999999999999999999999999`40.", ",",
        "2.1829203688595874405994265001093696062727490691553275458034`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.18`40.", ",", 
       "2.2019963909326826543592851711629779901935395459492856558489`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.19`40.", ",", 
       "2.221544078067958349507143339849860255560437022679373875779`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.2`40.", ",", 
       "2.2414898973615612301081170955273433898436514178675659387214`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.21`40.", ",", 
       "2.2617622469409781086694224475615123335395371881030515868002`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.22`40.", ",", 
       "2.2822918771592140119768367328355650169327205730717214559107`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.23`40.", ",", 
       "2.3030122717866294444013410795977210355059168016810546392883`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.24`40.", ",", 
       "2.3238599886917490737457495030994819997549899125697870837779`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.25`40.", ",", 
       "2.3447749589406161382973379817103328476857873609568412930902`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.3`40.", ",", 
       "2.4485207233200973929767951428591378591480855411795612808786`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.3500000000000000000000000000000000000000000000000000000001`40.", ",",
        "2.5471921875123481831870347583558708920641169949927724911083`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.3999999999999999999999999999999999999999999999999999999999`40.", ",",
        "2.6377452221321669869321731496757764820655567609263203381899`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.45`40.", ",", 
       "2.7191885981293118039476160968955993287857588296681756658414`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.5`40.", ",", 
       "2.7918253050122085412030943424911580771285403165295162111207`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.55`40.", ",", 
       "2.8565573832718487630465610183523611185462428186364027819785`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.6000000000000000000000000000000000000000000000000000000001`40.", ",",
        "2.9144395816931043973993772583769029007328640516146946515411`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.6499999999999999999999999999999999999999999999999999999999`40.", ",",
        "2.9664641402062889241302146352402010848391636251896570269824`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.7`40.", ",", 
       "3.0134871972646237964562423799130564471685329781875794706515`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.75`40.", ",", 
       "3.0562217712400278927963841413112954172461276301784923410572`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.8`40.", ",", 
       "3.0952549385064018457824134682274600016909438621796076952717`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.8500000000000000000000000000000000000000000000000000000001`40.", ",",
        "3.1310701653899684020373255399539192733282810709622394356234`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.8999999999999999999999999999999999999999999999999999999999`40.", ",",
        "3.1640678095123095370056590164582192027598743830919717024293`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.95`40.", ",", 
       "3.1945819795900888964941115814404463031139591482388515614125`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.`40.", ",", 
       "3.2228938289425496086217959404925778363315248731093765608269`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.05`40.", ",", 
       "3.2492418895403465224839482876737291255381286878449181288625`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.1000000000000000000000000000000000000000000000000000000001`40.", ",",
        "3.2738300958629497706924701157568478649247988006190664719678`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.1499999999999999999999999999999999999999999999999999999999`40.", ",",
        "3.2968340462547126969999998630493951741757076161269033360125`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.2`40.", ",", 
       "3.3184059273618179275260243243254638515796113364613114277488`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.25`40.", ",", 
       "3.3386784219170916192519882393678092324300560773639079899693`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.3`40.", ",", 
       "3.3577678383442748462403380958513400855716704208343939471855`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.3500000000000000000000000000000000000000000000000000000001`40.", ",",
        "3.3757766396999029115934450611371633396243913867218960529108`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.3999999999999999999999999999999999999999999999999999999999`40.", ",",
        "3.3927955047447709799456518493601453650564171449958984666034`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.45`40.", ",", 
       "3.4089050212219862632624911439956574829393176976621860314915`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.5`40.", ",", 
       "3.4241770874155807385016115904798474092048324489740925551828`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.55`40.", ",", 
       "3.438676080341591262733626972341620361265267064992773175866`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.6000000000000000000000000000000000000000000000000000000001`40.", ",",
        "3.4524598357351793306959495184543129005568979061237277322008`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.6499999999999999999999999999999999999999999999999999999999`40.", ",",
        "3.4655804750980346139346582376907368491105812968429135174526`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.7`40.", ",", 
       "3.4780851075738376435089579157953475537286216044157005077415`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.75`40.", ",", 
       "3.4900164286927194168631860352358971328085041618865654182137`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.8`40.", ",", 
       "3.5014132336132070004674414205852110343248533262260402144236`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.8500000000000000000000000000000000000000000000000000000001`40.", ",",
        "3.5123108590623310997068414388512158053973478988047614090038`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.8999999999999999999999999999999999999999999999999999999999`40.", ",",
        "3.5227415654906843255354742855267109377664075990808956678677`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.95`40.", ",", 
       "3.5327348688420136052569002287586116577027910285051427071218`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.`40.", ",", 
       "3.5423178296548737909174984531416830883472945849076750850155`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.05`40.", ",", 
       "3.5515153058684516456241391720480096367546386572933072124415`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.1000000000000000000000000000000000000000000000000000000001`40.", ",",
        "3.5603501746220641831191210520205592074302111409458136466739`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.1499999999999999999999999999999999999999999999999999999999`40.", ",",
        "3.5688435274600969121547571353071300603193111524878707358559`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.2`40.", ",", 
       "3.5770148426410630967343899500518104011311021636044194001313`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.25`40.", ",", 
       "3.5848821376637863183157395823921528766735374792075371461706`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.3`40.", ",", 
       "3.5924621046428448637927818874194612037492254575916672903064`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.3500000000000000000000000000000000000000000000000000000001`40.", ",",
        "3.5997702307673515637887172473389408116692474042654963517565`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.3999999999999999999999999999999999999999999999999999999999`40.", ",",
        "3.6068209057505477330878449565220935977183887846929660436378`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.45`40.", ",", 
       "3.6136275178754644608395587029194347701489695294097198722525`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.5`40.", ",", 
       "3.6202025400840588559555691322369121112923619992955972976739`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.55`40.", ",", 
       "3.6265576072491200902700738491483463526726913002696333227073`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.6000000000000000000000000000000000000000000000000000000001`40.", ",",
        "3.6327035857102986398917751512112987800753970212762614722481`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.6499999999999999999999999999999999999999999999999999999999`40.", ",",
        "3.6386506359568077762839812660603720894070008789566044827874`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.7`40.", ",", 
       "3.6444082692423831497691292535847433612415167586681117281422`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.75`40.", ",", 
       "3.6499853987983213452557740647934823436543122494058139632337`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.8`40.", ",", 
       "3.6553903862690808366426385145408501226029196656821545953162`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.8500000000000000000000000000000000000000000000000000000001`40.", ",",
        "3.6606310838520278740908207750095355668370082067714222176205`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.8999999999999999999999999999999999999999999999999999999999`40.", ",",
        "3.6657148726228077794749186218401301224743660154905194152272`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.95`40.", ",", 
       "3.6706486974373599968694446389483226109838207413054403002372`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.`40.", ",", 
       "3.6754390987663690595931587266483752980135861655032676445865`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.05`40.", ",", 
       "3.680092241767559351427117776393059749503116377002630197123`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.1000000000000000000000000000000000000000000000000000000001`40.", ",",
        "3.6846139428856057442438919341655487738258173074012622667663`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.1499999999999999999999999999999999999999999999999999999999`40.", ",",
        "3.6890096942070705364901168556825977450614629553002799584909`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.2`40.", ",", 
       "3.6932846858003709067180802580231574870197403978289372379506`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.25`40.", ",", 
       "3.6974438262285702839722608914394751605621880630121718963821`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.3`40.", ",", 
       "3.7014917614087154926202615265066018603342840387396253164923`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.3500000000000000000000000000000000000000000000000000000001`40.", ",",
        "3.7054328919715549097832368776398354481163803428672022968384`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.3999999999999999999999999999999999999999999999999999999999`40.", ",",
        "3.7092713892593663650132793508418616334025287571284719446635`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.45`40.", ",", 
       "3.7130112100852987219628462671261284191314032706240943890044`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.5`40.", ",", 
       "3.716656110364968286106822374348944058119461341475928671613`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.55`40.", ",", 
       "3.7202096577198380923688511888139433371688968630882585346968`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.6000000000000000000000000000000000000000000000000000000001`40.", ",",
        "3.72367524314196165030286282273241895654383118276922404496`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.6499999999999999999999999999999999999999999999999999999999`40.", ",",
        "3.727056091800835110843429910589671443701334505676235956259`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.7`40.", ",", 
       "3.7303552730652367758874523707100710029148887810004626455326`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.75`40.", ",", 
       "3.7335757098059224037000206202141271681195312356131072554581`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.8`40.", ",", 
       "3.7367201870387865064966958414623898001587440491092197307077`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.8500000000000000000000000000000000000000000000000000000001`40.", ",",
        "3.739791359962504817156210109736558203559328824476216838148`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.8999999999999999999999999999999999999999999999999999999999`40.", ",",
        "3.7427917614396638355147657621100372029031766882404183524393`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.95`40.", ",", 
       "3.7457238089672111741939964652402730128633617715745428293194`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4.`40.", ",", 
       "3.7485898111696247964573538214921003572195588191625280357621`40."}], 
      "}"}]}], "}"}]}], ";"}]], "Code",
 InitializationCell->False,
 CellChangeTimes->{{3.8564359321002083`*^9, 3.856435955630458*^9}, 
   3.856436077894432*^9, {3.856436949786775*^9, 3.8564369515120277`*^9}, {
   3.856443715634782*^9, 
   3.85644371721456*^9}},ExpressionUUID->"8d176ea6-f808-4f70-8605-\
90694945fcd1"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalDelta]", "[", "4", "]"}], " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "3.`40."}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.01`40.", ",", 
       "3.0002132006213220429500766210817513929456370543699995858008`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.02`40.", ",", 
       "3.0008528011286571950985072629114159621434282929594816083586`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.03`40.", ",", 
       "3.0019187981375361261684519170102467379724077243748650951792`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.04`40.", ",", 
       "3.0034111889027618022868137003027121587528307269642234043734`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.05`40.", ",", 
       "3.0053299776443639759278989514012757689662337017019664675642`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.05`40.", ",", 
       "3.0053299776443639759278989514014204168616815913953920400829`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.06`40.", ",", 
       "3.0076751878475259610945532372652311263049237746604879384718`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.07`40.", ",", 
       "3.0104468828906501489847964367205149298207524076293407628974`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.0800000000000000000000000000000000000000000000000000000001`40.", ",",
        "3.0136451967635772401064681318735974763454719777551287048675`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.0900000000000000000000000000000000000000000000000000000001`40.", ",",
        "3.0172703755198197101189814810167782907761491573633232414982`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.1000000000000000000000000000000000000000000000000000000001`40.", ",",
        "3.0213228286710239957853392946943362138416522805949089001386`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.1000000000000000000000000000000000000000000000000000000001`40.", ",",
        "3.0213228286710239957853392946975470751985082970737241383892`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.1100000000000000000000000000000000000000000000000000000001`40.", ",",
        "3.0258031882360576132496507056569512730357060659799673573361`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.1200000000000000000000000000000000000000000000000000000001`40.", ",",
        "3.0307123718490109771462060201936896282488698738086318250381`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.1299999999999999999999999999999999999999999999999999999999`40.", ",",
        "3.0360516454012614026059790481077928606202968085199272401369`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.1399999999999999999999999999999999999999999999999999999999`40.", ",",
        "3.0418226802499768641051541962405729740999513011250577527299`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.1499999999999999999999999999999999999999999999999999999999`40.", ",",
        "3.0480276000873116470810737503758540231836957750149114192086`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.1499999999999999999999999999999999999999999999999999999999`40.", ",",
        "3.0480276000873116475437567535490859312409900005692979872095`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.1599999999999999999999999999999999999999999999999999999999`40.", ",",
        "3.0546690130730252431257163872274032833138028258086846898752`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.1699999999999999999999999999999999999999999999999999999999`40.", ",",
        "3.0617500256779499362733810853774944614844926625544138059007`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.18`40.", ",", 
       "3.0692742357315055157538536991905454960332989230633670454547`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.19`40.", ",", 
       "3.0772457032785867846201534128253212423790895552906314390495`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.2`40.", ",", 
       "3.0856688989142573181918341210029971709506123800287252829825`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.2`40.", ",", 
       "3.0856688989142573183891869328143026323920989789572017537312`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.21`40.", ",", 
       "3.0945486301940401878719052223130578385239033505551107305347`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.22`40.", ",", 
       "3.1038899474631497517011124503407477995368823842195412254475`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.23`40.", ",", 
       "3.1136980309926533036864134973650503762278797510553628209189`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.24`40.", ",", 
       "3.1239780616645603252403656567470858065172674796321613255186`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.25`40.", ",", 
       "3.1347350776413090519388282291734429724402660561343572793086`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.25`40.", ",", 
       "3.1347350776413090519388567819839084235607248814937523621034`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.3`40.", ",", 
       "3.1958211071716379723704664297705076779839994331836610246438`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.3500000000000000000000000000000000000000000000000000000001`40.", ",",
        "3.2692173712919946930463895717681011880037801928048079503196`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.3999999999999999999999999999999999999999999999999999999999`40.", ",",
        "3.3544015763808754062744475252078483290362388893757246880052`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.45`40.", ",", 
       "3.4496475918352194030431802306130728314928458893380693266298`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.5`40.", ",", 
       "3.5519853401152515346390302895328410878105471796550355184997`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.55`40.", ",", 
       "3.6576419100842063064178523160856428384638470161439557811143`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.6000000000000000000000000000000000000000000000000000000001`40.", ",",
        "3.7628206915155887402566370281982144477011388106677440038456`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.6499999999999999999999999999999999999999999999999999999999`40.", ",",
        "3.8644444774243894577886196027285807085243235408309683023817`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.7`40.", ",", 
       "3.9605343927945245517808622592899943038172334384874421781296`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.75`40.", ",", 
       "4.0501669705786294565476700477540837137364338510811805478965`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.8`40.", ",", 
       "4.133185000729193807843371496612285167759064456442380291227`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.8500000000000000000000000000000000000000000000000000000001`40.", ",",
        "4.2098740643041412374809603508794158582621084782185624339698`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.8999999999999999999999999999999999999999999999999999999999`40.", ",",
        "4.2807199682108772673577203845082235008245104410323953706951`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.95`40.", ",", 
       "4.3462647948564597767080807933457934408044569724275660819478`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.`40.", ",", 
       "4.4070355453563558282862084998814367971460086376267480454554`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.05`40.", ",", 
       "4.4635150292572283327490722656301762078139988221646026028073`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.1000000000000000000000000000000000000000000000000000000001`40.", ",",
        "4.5161338818481997176950316708428998810976688641137949449885`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.1499999999999999999999999999999999999999999999999999999999`40.", ",",
        "4.5652718805561394434380242024545999383850691128691152493635`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.2`40.", ",", 
       "4.6112627295313627779241495943998161768305681331456651178496`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.25`40.", ",", 
       "4.6543996956093827857538114707829571515642037969000251010804`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.3`40.", ",", 
       "4.6949410297386266779882562287597660247341262621404974912116`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.3500000000000000000000000000000000000000000000000000000001`40.", ",",
        "4.7331148050791487416557178884458012563082905956580093531793`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.3999999999999999999999999999999999999999999999999999999999`40.", ",",
        "4.7691230971171963331924538197596019979249311507183635309995`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.45`40.", ",", 
       "4.8031455449921413722852082298911837490880468167055566462517`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.5`40.", ",", 
       "4.835342369786570940497501303856116080876532815863332510164`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.55`40.", ",", 
       "4.8658569305667131060829866214568994464192454531789469903412`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.6000000000000000000000000000000000000000000000000000000001`40.", ",",
        "4.8948178922606331104856566925032240546956396639261149560197`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.6499999999999999999999999999999999999999999999999999999999`40.", ",",
        "4.9223410693256851904796233713536314498769817982277014200041`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.7`40.", ",", 
       "4.9485309989023762601875340430049652729525169782480527196252`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.75`40.", ",", 
       "4.9734822879694122239432597873142681637458362317713801980957`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.8`40.", ",", 
       "4.9972807712088651262902372862705671164076002046824603040933`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.8500000000000000000000000000000000000000000000000000000001`40.", ",",
        "5.0200045098166808494629675200855211646084529567235208726917`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.8999999999999999999999999999999999999999999999999999999999`40.", ",",
        "5.0417246561879576049490722491364825666039787048238941762254`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.95`40.", ",", 
       "5.062506205079942790126002072694551684105712642592175136172`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.`40.", ",", 
       "5.0824086483324569624118356246766997764304046623658473505462`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.05`40.", ",", 
       "5.1014865473538906803196943705670404972458955995147879842164`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.1000000000000000000000000000000000000000000000000000000001`40.", ",",
        "5.1197900352354847488519283404937868532146644248757870972442`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.1499999999999999999999999999999999999999999999999999999999`40.", ",",
        "5.1373652584353361057335732581582087029709108604459159205835`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.2`40.", ",", 
       "5.1542547663944971334415969065995126074019603449321359336533`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.25`40.", ",", 
       "5.170497856145060333216826938272378987983841612077051267968`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.3`40.", ",", 
       "5.1861308778918302328727327552971251802717340780191139300194`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.3500000000000000000000000000000000000000000000000000000001`40.", ",",
        "5.2011875066531794261297119401306198059745959978869603018515`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.3999999999999999999999999999999999999999999999999999999999`40.", ",",
        "5.2156989842994107462357012901479408574728444005160464302501`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.45`40.", ",", 
       "5.229694335701469297300566611982785792176252938170698033963`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.5`40.", ",", 
       "5.2432005621773843794035422081964779457991316413284213882563`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.55`40.", ",", 
       "5.2562428149812579536689778649110118768443221276698080633796`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.6000000000000000000000000000000000000000000000000000000001`40.", ",",
        "5.2688445512043691919954398058799821967770907675244450436546`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.6499999999999999999999999999999999999999999999999999999999`40.", ",",
        "5.2810276741419744420486746959676162967792732074784288196603`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.7`40.", ",", 
       "5.2928126599059487453699912179244752260942848600405446438362`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.75`40.", ",", 
       "5.3042186718372078295267078279924639819858199086606433274857`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.8`40.", ",", 
       "5.3152636640686112991772025116905308264750177862732943781604`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.8500000000000000000000000000000000000000000000000000000001`40.", ",",
        "5.3259644754253577704453966897120052732069630441550532631893`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.8999999999999999999999999999999999999999999999999999999999`40.", ",",
        "5.3363369146990027253161463757034642611771258022408432472626`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.95`40.", ",", 
       "5.3463958382087984215536129551749916018905548452775138709219`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.`40.", ",", 
       "5.3561552204531312976021872968524884220681986891323149177754`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.05`40.", ",", 
       "5.3656282185591090094453644897596176494215926877703740725067`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.1000000000000000000000000000000000000000000000000000000001`40.", ",",
        "5.3748272311593711252493992280608017212936710891184328716968`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.1499999999999999999999999999999999999999999999999999999999`40.", ",",
        "5.383763952248746516969905113795351357381516611646033617793`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.2`40.", ",", 
       "5.3924494205151608775303064356716688505088015197222058065311`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.25`40.", ",", 
       "5.4008940645823738733252819533035031346876412031839380068766`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.3`40.", ",", 
       "5.4091077445544000920876962242680896435885432711219598426504`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.3500000000000000000000000000000000000000000000000000000001`40.", ",",
        "5.4170997902135164091537875225251292329789501596013529361726`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.3999999999999999999999999999999999999999999999999999999999`40.", ",",
        "5.4248790361714884006405882850298570505143977946689953089048`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.45`40.", ",", 
       "5.4324538542717522129289981994175991882076429946436327780653`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.5`40.", ",", 
       "5.4398321834731229007003293816878593544661780447206987831187`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.55`40.", ",", 
       "5.4470215574505193307706957037591400980303358139247403322366`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.6000000000000000000000000000000000000000000000000000000001`40.", ",",
        "5.4540291301105184968728591160219735176375976765708761458746`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.6499999999999999999999999999999999999999999999999999999999`40.", ",",
        "5.4608616992037381066268332930778429686676387593459142712207`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.7`40.", ",", 
       "5.4675257281976711190531383601066885477490708670304578959007`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.75`40.", ",", 
       "5.4740273665577015469937935112340225027950576659036446832025`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.8`40.", ",", 
       "5.4803724685698544858589456735771235944735346090108784415401`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.8500000000000000000000000000000000000000000000000000000001`40.", ",",
        "5.486566610826171281973811974264107883908009129464383222355`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.8999999999999999999999999999999999999999999999999999999999`40.", ",",
        "5.4926151084822748311763352889538657920101018671619949171586`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.95`40.", ",", 
       "5.4985230303865452124305912869815717798123490235088618079385`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4.`40.", ",", 
       "5.5042952131712266833356369449811426973018439299412578133737`40."}], 
      "}"}]}], "}"}]}], ";"}]], "Code",
 InitializationCell->False,
 CellChangeTimes->{{3.856436000448593*^9, 3.856436042357926*^9}, {
  3.856436944240922*^9, 3.856436946357259*^9}, {3.856443912919517*^9, 
  3.8564439147440567`*^9}},ExpressionUUID->"dac9a363-e043-454e-9d7c-\
58bee263005d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalDelta]", "[", "5", "]"}], " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "3.`40."}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.01`40.", ",", 
       "3.0005100497533007756699228689695884579819121883026255686701`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.02`40.", ",", 
       "3.0020371260388244572971362750436911060991350347382646633185`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.03`40.", ",", 
       "3.0045722285810251145517208354805911689991519669085408863195`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.04`40.", ",", 
       "3.0081010319089413837785344503760136628555458154257221375188`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.05`40.", ",", 
       "3.0126047369049437585076413849475855783807889337342721947388`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.05`40.", ",", 
       "3.0126047369049437585076423421374671720164184810304471008757`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.06`40.", ",", 
       "3.0180610183302068834857712337706795109701555944530746082667`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.07`40.", ",", 
       "3.0244449473109472855448765964044242489292182801365215450532`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.0800000000000000000000000000000000000000000000000000000001`40.", ",",
        "3.0317298196562126801428391387862181371835175343678290639602`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.0900000000000000000000000000000000000000000000000000000001`40.", ",",
        "3.0398878648317374959051873984341407757846895733388009658537`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.1000000000000000000000000000000000000000000000000000000001`40.", ",",
        "3.0488908362267075361385146488438327736427820432465253187153`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.1000000000000000000000000000000000000000000000000000000001`40.", ",",
        "3.0488908362267075361385146499982285195484027637792019414532`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.1100000000000000000000000000000000000000000000000000000001`40.", ",",
        "3.0587104934724956467153083693047304232548119315733113565079`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.1200000000000000000000000000000000000000000000000000000001`40.", ",",
        "3.0693189885666579741731824018041491256986418318616047248856`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.1299999999999999999999999999999999999999999999999999999999`40.", ",",
        "3.0806891649624723323361199507582537125574294188056081633984`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.1399999999999999999999999999999999999999999999999999999999`40.", ",",
        "3.0927947757984490749875368468324968965564334254220314265951`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.1499999999999999999999999999999999999999999999999999999999`40.", ",",
        "3.1056106253937288203008404736783158702695825937337636419801`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.1499999999999999999999999999999999999999999999999999999999`40.", ",",
        "3.1056106253937288203008404787889173381680815948442761894793`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.1599999999999999999999999999999999999999999999999999999999`40.", ",",
        "3.1191126373029446552250143366258805166880661965260449317078`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.1699999999999999999999999999999999999999999999999999999999`40.", ",",
        "3.1332778524301073171337097917108260561418743880201671331424`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.18`40.", ",", 
       "3.1480843616342119822832160729993188340392625720270577519643`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.19`40.", ",", 
       "3.1635111786165496444664288775898174538827796409899108727118`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.2`40.", ",", 
       "3.1795380604123023094863777052873656436631330078777808491703`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.2`40.", ",", 
       "3.1795380604123023094863777052897578272786323122784116446645`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.21`40.", ",", 
       "3.1961452843265390926895542617963229417140638717463183429016`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.22`40.", ",", 
       "3.213313391515153053538536879308832834607333717673252636414`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.23`40.", ",", 
       "3.2310229085084742297517149854708921732265023200537841021733`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.24`40.", ",", 
       "3.2492540587292539574483958008467040978870890561992026883325`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.25`40.", ",", 
       "3.2679864764075904912433502385821993713687034962557730735696`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.25`40.", ",", 
       "3.2679864764075904912433502830528321486101425858501576315581`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.3`40.", ",", 
       "3.368381931406391642897699548903917123178910731519999730709`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.3500000000000000000000000000000000000000000000000000000001`40.", ",",
        "3.4775463801723578837400338482242630006180335463248374619724`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.3999999999999999999999999999999999999999999999999999999999`40.", ",",
        "3.5914353149861583058477150620925337133604050247799433838338`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.45`40.", ",", 
       "3.7056376463808498702365792292200819753383619751824345975424`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.5`40.", ",", 
       "3.8162781577921263086453517733055249915386467071653954259123`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.55`40.", ",", 
       "3.9206987603380669225471297958403825758143374444465535995885`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.6000000000000000000000000000000000000000000000000000000001`40.", ",",
        "4.0175909431888581833273733105388709861637489743293619883316`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.6499999999999999999999999999999999999999999999999999999999`40.", ",",
        "4.1066965570542607156906915605353003423161904831393311342332`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.7`40.", ",", 
       "4.1883797306667228998496279712942798296334817802111106121757`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.75`40.", ",", 
       "4.2632811402026824631520868294131116416380467697343004409099`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.8`40.", ",", 
       "4.3321098631653280970228899724819828123645503028685538599218`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.8500000000000000000000000000000000000000000000000000000001`40.", ",",
        "4.3955429928617894643449283095162930007777385141406545600607`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.8999999999999999999999999999999999999999999999999999999999`40.", ",",
        "4.4541880214519602096271367902963573027082832839058784939965`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.95`40.", ",", 
       "4.5085755277117126289655125191145585525860928266869926979383`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.`40.", ",", 
       "4.5591642333803613180710483858010897744972195070909274181521`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.05`40.", ",", 
       "4.6063499489757944774465418640592572949632580832965770029207`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.1000000000000000000000000000000000000000000000000000000001`40.", ",",
        "4.6504748668779233294092780310358588951321855212277941254783`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.1499999999999999999999999999999999999999999999999999999999`40.", ",",
        "4.691835932789833925946035093809179261292913375455987765895`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.2`40.", ",", 
       "4.7306919801610686096274489120327779254851378441300770498102`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.25`40.", ",", 
       "4.7672696730148835288002730514537512129872781406416223633881`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.3`40.", ",", 
       "4.8017684155515344851882463403931349699181602252665272321234`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.3500000000000000000000000000000000000000000000000000000001`40.", ",",
        "4.8343644033247896802150549909636229328836192701093896373104`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.3999999999999999999999999999999999999999999999999999999999`40.", ",",
        "4.8652139737861804103085438035627412964278075041935510095499`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.45`40.", ",", 
       "4.8944563885203086520203454167453713217227160814175908639092`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.5`40.", ",", 
       "4.9222161547013835592774707257291683546432675479867020834946`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.55`40.", ",", 
       "4.9486049720071827400616597762910251290137210504168180204807`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.6000000000000000000000000000000000000000000000000000000001`40.", ",",
        "4.9737233738504563689460974445710062649856749266743619555976`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.6499999999999999999999999999999999999999999999999999999999`40.", ",",
        "4.9976621179275699449877567057291169650246430089055725373578`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.7`40.", ",", 
       "5.020503370133734134678697752891765631213888375841220707213`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.75`40.", ",", 
       "5.0423217172669536127842380729868244761994839963889068376137`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.8`40.", ",", 
       "5.0631850371402621239530535668980090870255869056021747266666`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.8500000000000000000000000000000000000000000000000000000001`40.", ",",
        "5.0831552493425770860794915992294278755324237381080629585755`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.8999999999999999999999999999999999999999999999999999999999`40.", ",",
        "5.1022889656177286516054346209504736126484869870049963994605`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.95`40.", ",", 
       "5.120638055424780508049476046330002459774041154089712851056`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.`40.", ",", 
       "5.1382501395123096661247977522433822234092797366928535903784`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.05`40.", ",", 
       "5.1551690221396307862844265667202689165045164870357600089374`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.1000000000000000000000000000000000000000000000000000000001`40.", ",",
        "5.1714350707968928976883939450761772230553331384981422537238`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.1499999999999999999999999999999999999999999999999999999999`40.", ",",
        "5.1870855508266785631190020561703651829023081498893354693006`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.2`40.", ",", 
       "5.2021549211646535663773526097224303038562742059723127931895`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.25`40.", ",", 
       "5.2166750964431981861379954022289067329019234408946806745865`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.3`40.", ",", 
       "5.2306756798984096606379322072419928759647175275212275483894`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.3500000000000000000000000000000000000000000000000000000001`40.", ",",
        "5.2441841708547691849308041323687556467353658009034219791921`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.3999999999999999999999999999999999999999999999999999999999`40.", ",",
        "5.257226150007266792044667182165377839126267521385890756292`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.45`40.", ",", 
       "5.2698254452572987362635220381063500697317580933455052524232`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.5`40.", ",", 
       "5.2820042804697404699736099089377404943013340669080243801811`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.55`40.", ",", 
       "5.2937834091910335805794038236899775126901750458071764149363`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.6000000000000000000000000000000000000000000000000000000001`40.", ",",
        "5.3051822350912393710322865343542536502802740088697889968822`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.6499999999999999999999999999999999999999999999999999999999`40.", ",",
        "5.3162189206581561782900122188325139465779161346282392218756`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.7`40.", ",", 
       "5.3269104854717333679865359290425835936149404489649129762223`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.75`40.", ",", 
       "5.3372728952163883513736089851220980970573802979944494262111`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.8`40.", ",", 
       "5.3473211424427224248896760680180503629897398802158576142904`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.8500000000000000000000000000000000000000000000000000000001`40.", ",",
        "5.3570693199646508844679538202866293639368653536809148306701`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.8999999999999999999999999999999999999999999999999999999999`40.", ",",
        "5.3665306876698726542094025632080839436474870042411101213066`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.95`40.", ",", 
       "5.3757177334282912291166871632718610517989609801191875782563`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.`40.", ",", 
       "5.3846422287024049152559672579342101487972074252439873683236`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.05`40.", ",", 
       "5.3933152793925871306034315245645318570436801417793427120189`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.1000000000000000000000000000000000000000000000000000000001`40.", ",",
        "5.4017473723911781475336727214576346559897831691832510321502`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.1499999999999999999999999999999999999999999999999999999999`40.", ",",
        "5.4099484182635111447226822872521701580528695645017228485698`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.2`40.", ",", 
       "5.4179277904295316822821308190597988749961727007289954408858`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.25`40.", ",", 
       "5.425694361177893119708900974387259818201374321453009274627`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.3`40.", ",", 
       "5.4332565348089262814643117720696527180729802079063118775521`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.3500000000000000000000000000000000000000000000000000000001`40.", ",",
        "5.4406222781713788619533781473628070256178144919796003721227`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.3999999999999999999999999999999999999999999999999999999999`40.", ",",
        "5.4477991488300883288954533253606723716567832377395471704868`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.45`40.", ",", 
       "5.4547943210772649212942977509774854931787560403154514822523`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.5`40.", ",", 
       "5.46161460997840101368104514167435607042091989019914923244`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.55`40.", ",", 
       "5.4682664936246284738840111682729044612343230232330899014979`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.6000000000000000000000000000000000000000000000000000000001`40.", ",",
        "5.474756133746305070643304286883347907852193112562489571344`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.6499999999999999999999999999999999999999999999999999999999`40.", ",",
        "5.4810893948274575205051369124170857921296006316759371885337`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.7`40.", ",", 
       "5.4872718618472138783935492001229578758495267496466999106362`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.75`40.", ",", 
       "5.4933088567623227607637298933970405674008944177700506842497`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.8`40.", ",", 
       "5.4992054538343572258332712704538121546906268323444780926459`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.8500000000000000000000000000000000000000000000000000000001`40.", ",",
        "5.5049664938937403226558741305989684762952548452681274564158`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.8999999999999999999999999999999999999999999999999999999999`40.", ",",
        "5.5105965976296442400931426870060159543679905501461802444671`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.95`40.", ",", 
       "5.5161001779779970658898073178833676864094387614947627834496`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4.`40.", ",", 
       "5.5214814516817254023308309640183911012199140253391554255413`40."}], 
      "}"}]}], "}"}]}], ";"}]], "Code",
 InitializationCell->False,
 CellChangeTimes->{{3.856436086986744*^9, 3.8564361422975273`*^9}, {
  3.856436939429441*^9, 3.856436941510408*^9}, {3.8564439408678427`*^9, 
  3.856443943078372*^9}},ExpressionUUID->"97506308-152b-47b3-8248-\
af0b5c2846c0"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalDelta]", "[", "6", "]"}], " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "3.`40."}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.01`40.", ",", 
       "3.0005638975684980155629428228656222809160226556621385139904`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.02`40.", ",", 
       "3.002255437437971490995495813734319630001630895007819131382`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.03`40.", ",", 
       "3.0050739559720420217942418214577651019190677202645141855526`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.04`40.", ",", 
       "3.0090177190304118794511544910612460916448234154304331441135`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.05`40.", ",", 
       "3.0140831469038248345906213099800668933481724293827767873728`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.05`40.", ",", 
       "3.0140831469038248345906213099800668933481724293827767914374`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.06`40.", ",", 
       "3.0202639849580214862342271137746567515889900196818575898734`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.07`40.", ",", 
       "3.0275505496049120897037234525540446917703142146023859831466`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.0800000000000000000000000000000000000000000000000000000001`40.", ",",
        "3.0359291266925698041160264024963619582814919586899536228346`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.0900000000000000000000000000000000000000000000000000000001`40.", ",",
        "3.0453815532055250054937463356928634701375465814623922887053`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.1000000000000000000000000000000000000000000000000000000001`40.", ",",
        "3.0558849837823900522584446887757595363223954800605516485757`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.1000000000000000000000000000000000000000000000000000000001`40.", ",",
        "3.0558849837823900522584446887757595363223954800607749652075`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.1100000000000000000000000000000000000000000000000000000001`40.", ",",
        "3.0674118290130381255121928014891370431266625456432765655574`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.1200000000000000000000000000000000000000000000000000000001`40.", ",",
        "3.0799298467947045617214725854644985599272562971069746698946`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.1299999999999999999999999999999999999999999999999999999999`40.", ",",
        "3.0934023662606610804200581413628965976795063319339062556704`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.1399999999999999999999999999999999999999999999999999999999`40.", ",",
        "3.1077886232692417596355275606481295123415022400206871617342`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.1499999999999999999999999999999999999999999999999999999999`40.", ",",
        "3.1230441861961587488882380757353748262871126258567027639211`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.1499999999999999999999999999999999999999999999999999999999`40.", ",",
        "3.1230441861961587488882380757353748262871793612895602175023`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.1599999999999999999999999999999999999999999999999999999999`40.", ",",
        "3.1391214507217116468227016670561131799876024491476530193355`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.1699999999999999999999999999999999999999999999999999999999`40.", ",",
        "3.1559701826349636004077000762683325298203523482388423246777`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.18`40.", ",", 
       "3.1735380885563592865628902036025360552251758280357762161773`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.19`40.", ",", 
       "3.191771395956432875761925730324744811204025340227045019717`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.2`40.", ",", 
       "3.2106154258526757017411226829331222769157164700707766111257`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.2`40.", ",", 
       "3.2106154258526757017411226829331222945167052245118214322487`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.21`40.", ",", 
       "3.2300151439553912919737849343937009218291868133258807200212`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.22`40.", ",", 
       "3.2499156786328413585565917765041399605923591065220022351229`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.23`40.", ",", 
       "3.2702627967087291602250651954785956146119122898145747086202`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.24`40.", ",", 
       "3.291003330651806347404802533123406826357870351166615386655`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.25`40.", ",", 
       "3.3120855530663970328193243002020897081118791953084229353119`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.25`40.", ",", 
       "3.3120855530663970328193243002055886292906427116061445678581`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.3`40.", ",", 
       "3.4209480799269205115717162753959139249550461314150526879702`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.3500000000000000000000000000000000000000000000000000000001`40.", ",",
        "3.5318330922182339550472662265408997941495499646709269178355`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.3999999999999999999999999999999999999999999999999999999999`40.", ",",
        "3.6409143378383659895088185347536384433109146836116827832526`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.45`40.", ",", 
       "3.7457928786332725398752633606966936214438475937475550454958`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.5`40.", ",", 
       "3.8451616366068950506215173877134863468551510174452508932228`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.55`40.", ",", 
       "3.9384584059464171525320893602039137773735518219862806913562`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.6000000000000000000000000000000000000000000000000000000001`40.", ",",
        "4.025590582439925302514872750565955052038572618125693750319`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.6499999999999999999999999999999999999999999999999999999999`40.", ",",
        "4.1067412689820386129650908898777449073733083945829729324419`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.7`40.", ",", 
       "4.1822411390163775600878180655608897398528163865298034749002`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.75`40.", ",", 
       "4.2524876654205618508329604958733501648566764395398518080603`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.8`40.", ",", 
       "4.3178966372044752399498999042880354269140505431798883516964`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.8500000000000000000000000000000000000000000000000000000001`40.", ",",
        "4.3788747599188816671633681442871588204147895809160159475487`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.8999999999999999999999999999999999999999999999999999999999`40.", ",",
        "4.4358054471126945633304643840690129233611810514612322610708`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.95`40.", ",", 
       "4.48904251331571060417711959673397991203718222656443077685`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.`40.", ",", 
       "4.538908388495682652255522166631164170338407189594422909283`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.05`40.", ",", 
       "4.5856947827128444755956559276701987089416948489145056673224`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.1000000000000000000000000000000000000000000000000000000001`40.", ",",
        "4.6296645762930223650872364400101798227451021812237514245319`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.1499999999999999999999999999999999999999999999999999999999`40.", ",",
        "4.6710542345155135607429951826099547912465127398898148412943`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.2`40.", ",", 
       "4.7100763592252436071061624012526502994368072260148585972062`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.25`40.", ",", 
       "4.7469221727902933650857630558952679183042821335264256264531`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.3`40.", ",", 
       "4.7817638345411466001387539121332456641434101293578927715358`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.3500000000000000000000000000000000000000000000000000000001`40.", ",",
        "4.8147565485107074966656708637905467788155015783409142266861`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.3999999999999999999999999999999999999999999999999999999999`40.", ",",
        "4.8460404532914777797951778565399403967961170649191997021905`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.45`40.", ",", 
       "4.8757423015209637381727047470921763938967905279411666866935`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.5`40.", ",", 
       "4.9039769445241863294513209821533127872815216714365522841299`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.55`40.", ",", 
       "4.9308486408169383421527566524199249778905748164094682710245`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.6000000000000000000000000000000000000000000000000000000001`40.", ",",
        "4.9564522077142814740910487643667278627599231604129326545741`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.6499999999999999999999999999999999999999999999999999999999`40.", ",",
        "4.9808740344623145214917962565903952402431268465817595882336`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.7`40.", ",", 
       "5.0041929738375874879219041174249306197343879281898966048139`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.75`40.", ",", 
       "5.0264811274408542461332071065230952872655446041165415101276`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.8`40.", ",", 
       "5.0478045381696662331865898868724622796592853057621121402377`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.8500000000000000000000000000000000000000000000000000000001`40.", ",",
        "5.0682238017011167564601244794254977611276619702372886949066`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.8999999999999999999999999999999999999999999999999999999999`40.", ",",
        "5.0877946073047045749225726725383625015279850682204038765118`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.95`40.", ",", 
       "5.10656821695452569705558808632322809477873394327612841246`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.`40.", ",", 
       "5.1245918905199756657549597193347317934121403925896228520988`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.05`40.", ",", 
       "5.1419092637754129173228458733017627956060937965068884036816`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.1000000000000000000000000000000000000000000000000000000001`40.", ",",
        "5.1585606850680105569106419290416403562597166970022431167826`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.1499999999999999999999999999999999999999999999999999999999`40.", ",",
        "5.1745835157041031524109310412121134780681046786464894103949`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.2`40.", ",", 
       "5.1900123984426110353767097075127301434108720982754266732481`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.25`40.", ",", 
       "5.2048794979056190788837449505615481975761912385335403585143`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.3`40.", ",", 
       "5.2192147162181003593512052846800611813066444895226888432598`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.3500000000000000000000000000000000000000000000000000000001`40.", ",",
        "5.2330458867599105040055472390340671647609490246713587228193`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.3999999999999999999999999999999999999999999999999999999999`40.", ",",
        "5.2463989485436854233423797968428537958612497972613182890356`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.45`40.", ",", 
       "5.2592981034136565560090859512268590740823761025703262369008`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.5`40.", ",", 
       "5.2717659579853412959084508370840702481975123055475332982153`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.55`40.", ",", 
       "5.2838236520083098359854686667832359624903275747494042199068`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.6000000000000000000000000000000000000000000000000000000001`40.", ",",
        "5.2954909746284242193743242999071760213656002903255737753428`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.6499999999999999999999999999999999999999999999999999999999`40.", ",",
        "5.3067864698475289624422221761070588615794697910900888641422`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.7`40.", ",", 
       "5.3177275323236575063808790241332337531100204147586335129664`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.75`40.", ",", 
       "5.3283304945200925161863350014569422837967618547517048149233`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.8`40.", ",", 
       "5.3386107060942576576241766348942412224843579586864444340196`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.8500000000000000000000000000000000000000000000000000000001`40.", ",",
        "5.3485826063150166260504628604097434060552663359136948934209`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.8999999999999999999999999999999999999999999999999999999999`40.", ",",
        "5.3582597902074573159254311636769900884909372788810002160494`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.95`40.", ",", 
       "5.3676550690458897913812005111221013559566265369634360132879`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.`40.", ",", 
       "5.3767805257470847084871597877412727392292259070377159987269`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.05`40.", ",", 
       "5.3856475656554384990047804310193695290589136316422365075208`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.1000000000000000000000000000000000000000000000000000000001`40.", ",",
        "5.3942669631586661102226236634232414096895264288128191899821`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.1499999999999999999999999999999999999999999999999999999999`40.", ",",
        "5.4026489045258615164030605583277327783073675778264216800076`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.2`40.", ",", 
       "5.4108030273184697091516988317900716051784447064724357905659`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.25`40.", ",", 
       "5.4187384566882613869876300013709191916194072455976975216544`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.3`40.", ",", 
       "5.4264638388440711879125964781182107006578716847180540373621`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.3500000000000000000000000000000000000000000000000000000001`40.", ",",
        "5.4339873719405017429146122143517393092579718998501537689274`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.3999999999999999999999999999999999999999999999999999999999`40.", ",",
        "5.4413168346162598867181410683092051792180185320805253196672`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.45`40.", ",", 
       "5.4484596123873416729450432032897904633791553117335543218074`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.5`40.", ",", 
       "5.4554227220800471485550063757240304688272969365685126713116`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.55`40.", ",", 
       "5.4622128344709274936549388091666424981576745982251354028222`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.6000000000000000000000000000000000000000000000000000000001`40.", ",",
        "5.4688362952847355008345525074696084310091143426507848778012`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.6499999999999999999999999999999999999999999999999999999999`40.", ",",
        "5.4752991446868344541012651394095571492008023530554591451178`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.7`40.", ",", 
       "5.4816071353962561846378991499986753977707876420294245040773`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.75`40.", ",", 
       "5.4877657495249297875115293894652014958810884109120894055199`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.8`40.", ",", 
       "5.4937802142570821009538701981726029112903884474732860458027`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.8500000000000000000000000000000000000000000000000000000001`40.", ",",
        "5.4996555164495931161650318928617473323670548396498919598003`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.8999999999999999999999999999999999999999999999999999999999`40.", ",",
        "5.5053964162453148009680723277183186343110388390421013018639`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.95`40.", ",", 
       "5.5110074597738631951958657063480722193272510171459029540013`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4.`40.", ",", 
       "5.5164929910105686582306158948239146495301800202387716785383`40."}], 
      "}"}]}], "}"}]}], ";"}]], "Code",
 InitializationCell->False,
 CellChangeTimes->{{3.8564362106227207`*^9, 3.856436241617392*^9}, {
  3.856436933823592*^9, 3.8564369359675217`*^9}, {3.856443959219556*^9, 
  3.856443960825933*^9}},ExpressionUUID->"366efdd3-1af3-4b22-8d30-\
60bc6b02081c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalDelta]", "[", "7", "]"}], " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "3.`40."}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.01`40.", ",", 
       "3.0008996552157578295103686773235372365118913206747504940241`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.02`40.", ",", 
       "3.0035944937705391980116187558372799626173203629793743635881`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.03`40.", ",", 
       "3.0080722111404043570175785108916445528777106266373832573468`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.04`40.", ",", 
       "3.0143125517477606739196909074124589476923034569513105972365`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.05`40.", ",", 
       "3.0222876736738076053587110703198497521606473888405562003599`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.05`40.", ",", 
       "3.0222876736738076053588524806558429357071634544214435367554`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.06`40.", ",", 
       "3.0319626340341065702408711219939721048639566927937521869876`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.07`40.", ",", 
       "3.0432959725104581143714497982166682916114731157621986245517`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.0800000000000000000000000000000000000000000000000000000001`40.", ",",
        "3.0562403675573440066369975137915966848952242360125515830687`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.0900000000000000000000000000000000000000000000000000000001`40.", ",",
        "3.0707433387681325769041718040089324421010539241243478090757`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.1000000000000000000000000000000000000000000000000000000001`40.", ",",
        "3.0867479696601716200928078891192642492303999567330163616425`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.1000000000000000000000000000000000000000000000000000000001`40.", ",",
        "3.0867479696601716278662433402509094359242774568616956064`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.1100000000000000000000000000000000000000000000000000000001`40.", ",",
        "3.1041936274151997285352679424433048266999525499657608161464`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.1200000000000000000000000000000000000000000000000000000001`40.", ",",
        "3.1230166594854659700083544405654661405045518758663291476075`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.1299999999999999999999999999999999999999999999999999999999`40.", ",",
        "3.1431510510052593838591169870120603337326284779785219413647`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.1399999999999999999999999999999999999999999999999999999999`40.", ",",
        "3.164529031215439056831421670739614934572089137285440905897`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.1499999999999999999999999999999999999999999999999999999999`40.", ",",
        "3.1870816212648321752462139947949335421382282133564228993417`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.1499999999999999999999999999999999999999999999999999999999`40.", ",",
        "3.187081621264832175246213994832101876619643187053173286209`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.1599999999999999999999999999999999999999999999999999999999`40.", ",",
        "3.2107391195360260542507491299546499183044565630528706082591`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.1699999999999999999999999999999999999999999999999999999999`40.", ",",
        "3.2354315238872871467329233582056014713982291124198337822705`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.18`40.", ",", 
       "3.2610888928261569727931770061106397080605440654963805177278`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.19`40.", ",", 
       "3.2876416496223655207775799382370851679406077578332282067467`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.2`40.", ",", 
       "3.3150208347668275605305680593526322048316269635757911593726`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.2`40.", ",", 
       "3.3150208347668275605305680593526323378084813090608834501972`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.21`40.", ",", 
       "3.3431583130594514634415065342943175600398523637954125179132`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.22`40.", ",", 
       "3.3719869420458437488659638264031929074196623145503769782973`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.23`40.", ",", 
       "3.401440708608554861946791823295032184838212581776291280987`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.24`40.", ",", 
       "3.4314548403328779061218001178544836756282383972618877260265`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.25`40.", ",", 
       "3.4619658978798183325059428112822492349309702912783772087171`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.25`40.", ",", 
       "3.4619658978798183325059428112822492349309750565293183541522`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.3`40.", ",", 
       "3.6198574342654744783697719885738269297411653938145693260204`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.3500000000000000000000000000000000000000000000000000000001`40.", ",",
        "3.7815501263155149891999055409124600006101495034902566269718`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.3999999999999999999999999999999999999999999999999999999999`40.", ",",
        "3.9410601117316450744535932145301977669751735678191063181429`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.45`40.", ",", 
       "4.093837534748326918888218007049996193523498646212648514181`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.5`40.", ",", 
       "4.236965843607032658318526286889849565228321298595212567034`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.55`40.", ",", 
       "4.3691054990024758738007955823221739233092057428146769132922`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.6000000000000000000000000000000000000000000000000000000001`40.", ",",
        "4.4901464021676638415927509883911765809680724426132115371342`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.6499999999999999999999999999999999999999999999999999999999`40.", ",",
        "4.6007298962971415312955937913777594701362596926596381345854`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.7`40.", ",", 
       "4.70183362358015816615123822209434660786617008805041114607`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.75`40.", ",", 
       "4.7945051845171263058528209353098712685911292863549613613393`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.8`40.", ",", 
       "4.8797294338063647601229491598172116324230372639571547168844`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.8500000000000000000000000000000000000000000000000000000001`40.", ",",
        "4.9583797309964970817622769116443452669478200856477057411578`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.8999999999999999999999999999999999999999999999999999999999`40.", ",",
        "5.0312111115262303781022218830049586785929812328561374781844`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.95`40.", ",", 
       "5.0988704385713118263702045849998627134482828556918194718574`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.`40.", ",", 
       "5.1619114217033383898002959257350516803971084778488831252728`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.05`40.", ",", 
       "5.220809483714768448915851320962270648831736865871621612775`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.1000000000000000000000000000000000000000000000000000000001`40.", ",",
        "5.2759747845036088881093476287579485901945649224852091240253`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.1499999999999999999999999999999999999999999999999999999999`40.", ",",
        "5.3277630901136008577974860187887607096760252038168832234389`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.2`40.", ",", 
       "5.376484670843930045972286017377297206366272023713031661034`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.25`40.", ",", 
       "5.4224115443125691871868293207964386299907840651386856218907`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.3`40.", ",", 
       "5.4657833762656395555088714578928629301063412066893408694846`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.3500000000000000000000000000000000000000000000000000000001`40.", ",",
        "5.5068123072915472448511724880961812115547015870378548344004`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.3999999999999999999999999999999999999999999999999999999999`40.", ",",
        "5.5456869227799521078283082060367896627653003549338697912532`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.45`40.", ",", 
       "5.5825755382065705468752732601942104985681724161360923009463`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.5`40.", ",", 
       "5.6176289348355343549602520150880532371260259364765423386063`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.55`40.", ",", 
       "5.6509826517734874164275801392791423672450462630285186470174`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.6000000000000000000000000000000000000000000000000000000001`40.", ",",
        "5.6827589176698626416792570443089065981754400136695939058234`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.6499999999999999999999999999999999999999999999999999999999`40.", ",",
        "5.7130682878644517852022127829426632255778843401901658567735`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.7`40.", ",", 
       "5.7420110392607017007009649159540345483901776128600015517166`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.75`40.", ",", 
       "5.7696783647153588196233566619004433648813758319067300311215`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.8`40.", ",", 
       "5.7961534005615392109663372265944518434445844571372907147278`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.8500000000000000000000000000000000000000000000000000000001`40.", ",",
        "5.8215121144762506177609147996353031158622514788743686796334`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.8999999999999999999999999999999999999999999999999999999999`40.", ",",
        "5.8458240758522490691437044869461830158161277820655364835751`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.95`40.", ",", 
       "5.8691531268267105863899458028284096121296348552155250400513`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.`40.", ",", 
       "5.89155796892032004646188790673326617649201170574496361004`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.05`40.", ",", 
       "5.913092677671510752051226787047912862956415711731291213721`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.1000000000000000000000000000000000000000000000000000000001`40.", ",",
        "5.9338071555755837389149481388045960083207010885226011303424`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.1499999999999999999999999999999999999999999999999999999999`40.", ",",
        "5.9537475319528933677337975906810294558908067971654157774906`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.2`40.", ",", 
       "5.9729565169936892446158705513659479271963991003563626698883`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.25`40.", ",", 
       "5.9914737160970941670359988956583483674630409652995452838764`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.3`40.", ",", 
       "6.0093359096893366813241384350978489275570889658862669908425`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.3500000000000000000000000000000000000000000000000000000001`40.", ",",
        "6.0265773029335063816296054200022314820742392243769252104857`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.3999999999999999999999999999999999999999999999999999999999`40.", ",",
        "6.0432297490995735299835901699436193494361188449458725415378`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.45`40.", ",", 
       "6.0593229498252677031268976232747289253143626775465665376642`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.5`40.", ",", 
       "6.0748846350465376740053588306042313288748640325319266570591`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.55`40.", ",", 
       "6.0899407249953996929798208426353738854540872341581774359569`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.6000000000000000000000000000000000000000000000000000000001`40.", ",",
        "6.1045154763406813829997266308466023577553012412327236562236`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.6499999999999999999999999999999999999999999999999999999999`40.", ",",
        "6.1186316142734913010922695917171076481703538909658449547548`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.7`40.", ",", 
       "6.1323104521060626558375202978690795394001480059923940019093`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.75`40.", ",", 
       "6.1455719997532946308762156994491198903734157989840220832075`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.8`40.", ",", 
       "6.1584350622953998600785214156950122107799526965782051699414`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.8500000000000000000000000000000000000000000000000000000001`40.", ",",
        "6.1709173296730755204229834121815745354657540004912230427517`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.8999999999999999999999999999999999999999999999999999999999`40.", ",",
        "6.1830354584398384803557831220633240802753967738608720694746`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.95`40.", ",", 
       "6.1948051463865227667817608831681012276427821172744142357111`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.`40.", ",", 
       "6.2062412007578652891528348184822969236606749464588722874943`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.05`40.", ",", 
       "6.2173576006984592291051242036823806990987545663806933083729`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.1000000000000000000000000000000000000000000000000000000001`40.", ",",
        "6.2281675544933356860363103386054161726715908210850001441005`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.1499999999999999999999999999999999999999999999999999999999`40.", ",",
        "6.2386835521055305884477979173162229421417979232003787400087`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.2`40.", ",", 
       "6.2489174134579300880988824726202545150866631816934946260963`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.25`40.", ",", 
       "6.2588803328583828705029881486840571930181547574314663045295`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.3`40.", ",", 
       "6.2685829199245840130995898136400867545199235573363131768915`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.3500000000000000000000000000000000000000000000000000000001`40.", ",",
        "6.2780352373277758046735064402273280686661677025926876988299`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.3999999999999999999999999999999999999999999999999999999999`40.", ",",
        "6.2872468356413721287713227569002629896908723940141557621732`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.45`40.", ",", 
       "6.2962267855512308858110290243606910291755925536090676077159`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.5`40.", ",", 
       "6.3049837076601162480080704821469774978277030532799543514766`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.55`40.", ",", 
       "6.3135258000905141040748998768127080661011656718937252980605`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.6000000000000000000000000000000000000000000000000000000001`40.", ",",
        "6.3218608640784448288572581105799459527106594512487757300914`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.6499999999999999999999999999999999999999999999999999999999`40.", ",",
        "6.3299963277241312135588752705326199526596198033033067646164`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.7`40.", ",", 
       "6.3379392680543757583881237550305201739228679594238206561915`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.75`40.", ",", 
       "6.3456964315351162000117955169653136166009333813684113736699`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.8`40.", ",", 
       "6.3532742531600798673317230407063975181731085272956844260981`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.8500000000000000000000000000000000000000000000000000000001`40.", ",",
        "6.3606788742298265982495468551549517139211714807645094507467`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.8999999999999999999999999999999999999999999999999999999999`40.", ",",
        "6.3679161589247937600257422780498468690080099056735531267662`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.95`40.", ",", 
       "6.3749917097682545312787948055608064038151795371101991272879`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4.`40.", ",", 
       "6.3819108820623970384367641137199608997457030701289531137203`40."}], 
      "}"}]}], "}"}]}], ";"}]], "Code",
 InitializationCell->False,
 CellChangeTimes->{{3.856436261165159*^9, 3.856436285505784*^9}, {
  3.8564369295831823`*^9, 3.856436931828504*^9}, {3.856443978084257*^9, 
  3.856443979334756*^9}},ExpressionUUID->"9c7efdd3-8ce7-4ef9-8b2a-\
1daf2b2c8bf0"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalDelta]", "[", "8", "]"}], " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "3.`40."}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.01`40.", ",", 
       "3.0009689301420613977749253868098819798900979277874523929533`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.02`40.", ",", 
       "3.003869791965648697126536224143349814289249363283844057074`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.03`40.", ",", 
       "3.0086849091460718169213621503964943329170333417490542373619`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.04`40.", ",", 
       "3.0153851811697258081433526885681574838783585545458987723573`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.05`40.", ",", 
       "3.0239306065532466599480184402560464945551104501685217492954`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.06`40.", ",", 
       "3.0342709830784904328882436620796931725292543273231457183393`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.07`40.", ",", 
       "3.0463467558031561319555462187450602350315442189166095168126`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.0800000000000000000000000000000000000000000000000000000001`40.", ",",
        "3.0600899792068214399871592864256902722455923390325212803173`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.0900000000000000000000000000000000000000000000000000000001`40.", ",",
        "3.0754253577837012222034973601673458426547222018891687253159`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.1000000000000000000000000000000000000000000000000000000001`40.", ",",
        "3.0922713296548727759239046952583474727989763821274450180467`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.1100000000000000000000000000000000000000000000000000000001`40.", ",",
        "3.1105411600896427876555736651461178935848663185339050426174`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.1200000000000000000000000000000000000000000000000000000001`40.", ",",
        "3.1301440157856972025237484686104330746871629247040780693412`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.1299999999999999999999999999999999999999999999999999999999`40.", ",",
        "3.1509859958536918875446563478281984111601170326508577102089`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.1399999999999999999999999999999999999999999999999999999999`40.", ",",
        "3.1729711011496844737548337169002729952354040173458975859782`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.1499999999999999999999999999999999999999999999999999999999`40.", ",",
        "3.1960021293960685404381129441028404091332676776778643676513`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.1599999999999999999999999999999999999999999999999999999999`40.", ",",
        "3.2199814890028306529700176708535003347577812507823959873591`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.1699999999999999999999999999999999999999999999999999999999`40.", ",",
        "3.2448119293231559377491334584546407172644839600430880896727`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.18`40.", ",", 
       "3.2703971890390097485907099763188455892662112775394330895518`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.19`40.", ",", 
       "3.2966425673669669469703595962966769571566007868525780109454`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.2`40.", ",", 
       "3.3234554247857854653219070872542022941433820164801891535616`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.21`40.", ",", 
       "3.3507456210685489820251206012868042058457435414794774324808`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.22`40.", ",", 
       "3.3784258986568529185066979914218529715974201397913585263245`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.23`40.", ",", 
       "3.4064122189775073388652214856718057600421587073356755012305`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.24`40.", ",", 
       "3.4346240583262609535221019279788402747476036261036451302329`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.25`40.", ",", 
       "3.4629846685881046936587646098958992349190074354263379860706`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.3`40.", ",", 
       "3.60462381227645608888567599063846225615505436224994485363`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.3500000000000000000000000000000000000000000000000000000001`40.", ",",
        "3.7409571333895609265485237700940884630874927518679291967068`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.3999999999999999999999999999999999999999999999999999999999`40.", ",",
        "3.8674356186584315517086636829549304651712535787871625591689`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.45`40.", ",", 
       "3.982125395308846896477158039280155016929461633529453778908`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.5`40.", ",", 
       "4.0849807592525493493383515588641227416907524626003221792783`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.55`40.", ",", 
       "4.1769880430414712882842254669450079347797233447392193059903`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.6000000000000000000000000000000000000000000000000000000001`40.", ",",
        "4.2595042171907010424800997102571093326400778060642120695602`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.6499999999999999999999999999999999999999999999999999999999`40.", ",",
        "4.3338840559641020238249859765356945746383802914789618153156`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.7`40.", ",", 
       "4.4013258196481739041687910345563211345452869016473752345206`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.75`40.", ",", 
       "4.4628354891853909592991927626529915441437681649525948089911`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.8`40.", ",", 
       "4.5192407210091284011969511712270817142022254300724638233706`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.8500000000000000000000000000000000000000000000000000000001`40.", ",",
        "4.5712195414379503301317942329499348272116242692494364446092`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.8999999999999999999999999999999999999999999999999999999999`40.", ",",
        "4.6193293856749875399663696555951023118965904269419507026985`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.95`40.", ",", 
       "4.6640318604830138799028779011979002153703336680443066416988`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.`40.", ",", 
       "4.7057125309571375098581675476466291497049542350859287526446`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.05`40.", ",", 
       "4.7446963336539315844872937335368231928917552415734188971621`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.1000000000000000000000000000000000000000000000000000000001`40.", ",",
        "4.7812594933378730831669822916028645050041605084662958948021`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.1499999999999999999999999999999999999999999999999999999999`40.", ",",
        "4.815638748874393157408614545987770521607907618165310221553`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.2`40.", ",", 
       "4.848038537000389844508745561719744991610971323558535259473`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.25`40.", ",", 
       "4.8786366301141000339562398489889284914282018255715921288277`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.3`40.", ",", 
       "4.9075885997190212862602218600260918290281087151579281032433`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.3500000000000000000000000000000000000000000000000000000001`40.", ",",
        "4.9350313821155902496802687217418858311025643350269791135213`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.3999999999999999999999999999999999999999999999999999999999`40.", ",",
        "4.9610861523791553548279332827957339503309116507991331271072`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.45`40.", ",", 
       "4.9858606608283409638929177707240947662550380142047208282533`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.5`40.", ",", 
       "5.0094511481708350049781659257156686480081939694489858582929`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.55`40.", ",", 
       "5.0319439275479699258650445111674601987664578846481807104835`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.6000000000000000000000000000000000000000000000000000000001`40.", ",",
        "5.0534167010146449576675961367434134685554091680068478013497`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.6499999999999999999999999999999999999999999999999999999999`40.", ",",
        "5.0739396625866371843255290660742139740766490242298433191611`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.7`40.", ",", 
       "5.0935764284285215102140547966743208274494604154469265985053`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.75`40.", ",", 
       "5.1123848260139948301300842560406322384192639373237669296578`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.8`40.", ",", 
       "5.1304175674271945127043248464591704272347946573751327810841`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.8500000000000000000000000000000000000000000000000000000001`40.", ",",
        "5.1477228268546052881998840625616986660328884380073537283682`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.8999999999999999999999999999999999999999999999999999999999`40.", ",",
        "5.1643447383542125283251784741179510656030105743303482450658`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.95`40.", ",", 
       "5.180323826897646220946038820770854645784560883602899306868`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.`40.", ",", 
       "5.195697383252843485851906996315989059127260104186648222883`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.05`40.", ",", 
       "5.2104997913538594169784083480400614070010924148977847374016`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.1000000000000000000000000000000000000000000000000000000001`40.", ",",
        "5.2247628152747080089285643866149953302972631044268963220711`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.1499999999999999999999999999999999999999999999999999999999`40.", ",",
        "5.2385158516980436543240242763263255652329789196430835071812`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.2`40.", ",", 
       "5.2517861527807710810855226557226586686665752614923639638129`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.25`40.", ",", 
       "5.2645990235166589409893151849425495708183282730380722827107`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.3`40.", ",", 
       "5.2769779970418116172840367234950606650130779665136930208636`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.3500000000000000000000000000000000000000000000000000000001`40.", ",",
        "5.2889449907923219645954538304746623792890837250995877471807`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.3999999999999999999999999999999999999999999999999999999999`40.", ",",
        "5.3005204459811540406299487431068888397447545566274823162405`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.45`40.", ",", 
       "5.311723452494942225400867877910119535785143076129432456109`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.5`40.", ",", 
       "5.3225718610064909244791717226279034820963873065110553702318`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.55`40.", ",", 
       "5.3330823838438718131535904723293600001305494765110624552145`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.6000000000000000000000000000000000000000000000000000000001`40.", ",",
        "5.343270685943028718712473935628313552306091713437159356672`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.6499999999999999999999999999999999999999999999999999999999`40.", ",",
        "5.3531514670304174467228532868671972130987845234839647920932`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.7`40.", ",", 
       "5.3627385360295589444507748914698869811330900415865795666162`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.75`40.", ",", 
       "5.3720448785557234368155302170319856684298170338907767519504`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.8`40.", ",", 
       "5.381082718252435993300422272085973388559157783919939546536`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.8500000000000000000000000000000000000000000000000000000001`40.", ",",
        "5.389863572628955545941218581259031493924440117637380284031`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.8999999999999999999999999999999999999999999999999999999999`40.", ",",
        "5.3983983039767527806482814734478977111234227398414072324417`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.95`40.", ",", 
       "5.4066971658731772443420153529789650358201445823135459537505`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.`40.", ",", 
       "5.4147698457202088056405202046994195599470257673895530475902`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.05`40.", ",", 
       "5.422625503713980617146540704698603268203896712437791516049`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.1000000000000000000000000000000000000000000000000000000001`40.", ",",
        "5.4302728085954307612351900052017803942065986978753439491221`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.1499999999999999999999999999999999999999999999999999999999`40.", ",",
        "5.4377199704929776831925233823693857308459254544217927962076`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.2`40.", ",", 
       "5.4449747711336735649788475408359410901801365170904572129072`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.25`40.", ",", 
       "5.4520445916691577997520002121554552577207048152231630139935`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.3`40.", ",", 
       "5.4589364383363087993961693580874453135468979974044755391154`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.3500000000000000000000000000000000000000000000000000000001`40.", ",",
        "5.4656569661492679363796824083173028195858493549128491411362`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.3999999999999999999999999999999999999999999999999999999999`40.", ",",
        "5.472212500799052775404091464496353416469730646952140275376`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.45`40.", ",", 
       "5.4786090589189203660213326960788526271114027729004587400816`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.5`40.", ",", 
       "5.4848523668576714982743703918909536547296902782281335627711`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.55`40.", ",", 
       "5.4909478780889349144625399174528398027709644072181144423133`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.6000000000000000000000000000000000000000000000000000000001`40.", ",",
        "5.4969007893719060544956130966957128164625468486989153017614`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.6499999999999999999999999999999999999999999999999999999999`40.", ",",
        "5.5027160557678397155144252290029966512191243201902860245358`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.7`40.", ",", 
       "5.5083984046121670776587206314264359442143154742282870693823`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.75`40.", ",", 
       "5.5139523484872945154856461653003688735466955337259043391706`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.8`40.", ",", 
       "5.5193821973865623774036299696909916622707515024119518080004`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.8500000000000000000000000000000000000000000000000000000001`40.", ",",
        "5.5246920699803709758346736066319296386961957970006495060322`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.8999999999999999999999999999999999999999999999999999999999`40.", ",",
        "5.5298859042314568140590411361264125135147233365748108590135`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.95`40.", ",", 
       "5.5349674670418189241912363600640889707518378620152033797755`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4.`40.", ",", 
       "5.5399403614144615568941016975232363419524140395847721911644`40."}], 
      "}"}]}], "}"}]}], ";"}]], "Code",
 InitializationCell->False,
 CellChangeTimes->{{3.856436295428667*^9, 3.856436298663962*^9}, {
  3.856436774148036*^9, 3.856436786061685*^9}, {3.8564369251067057`*^9, 
  3.8564369276992283`*^9}, {3.8564439917589207`*^9, 
  3.8564439928960457`*^9}},ExpressionUUID->"e5a9e6bc-b0ce-4b48-8c00-\
0f432b64d5e7"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalDelta]", "[", "9", "]"}], " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "3.`40."}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.01`40.", ",", 
       "3.0011759933255453542784303220540883050486278086084185938487`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.02`40.", ",", 
       "3.0046980180784189492224239580173286757131268364044828239355`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.03`40.", ",", 
       "3.0105483241144189361737187233341259051331474582807438455099`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.04`40.", ",", 
       "3.0186977069867716718683385696244035596741058520055733126063`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.05`40.", ",", 
       "3.029106056346139502869749300817091372071744559358956420059`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.05`40.", ",", 
       "3.0291060563461395028701016509116768585507502094409874822353`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.06`40.", ",", 
       "3.0417230851230677235585491933098085061419764425255992593951`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.07`40.", ",", 
       "3.0564892052780631200083590148126366675834867805842916248887`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.0800000000000000000000000000000000000000000000000000000001`40.", ",",
        "3.0733365116303071806888956705767287234173907808799803415583`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.0900000000000000000000000000000000000000000000000000000001`40.", ",",
        "3.0921898340181606043166015122418297956769977490688682335689`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.1000000000000000000000000000000000000000000000000000000001`40.", ",",
        "3.1129678195280462449890399800522698652296024362552199144522`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.1000000000000000000000000000000000000000000000000000000001`40.", ",",
        "3.1129678195280462449890399800539784094253159297336154926321`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.1100000000000000000000000000000000000000000000000000000001`40.", ",",
        "3.1355840102199164392481333893551638741003532560699407290371`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.1200000000000000000000000000000000000000000000000000000001`40.", ",",
        "3.1599478870044010787842283290029649960028651519931275253872`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.1299999999999999999999999999999999999999999999999999999999`40.", ",",
        "3.1859658563921347388566786988926175651264360563915182368012`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.1399999999999999999999999999999999999999999999999999999999`40.", ",",
        "3.2135421631118330443402142606500260633695806420309158818107`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.1499999999999999999999999999999999999999999999999999999999`40.", ",",
        "3.2425797175803649440104754241359883625448848534092228150599`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.1499999999999999999999999999999999999999999999999999999999`40.", ",",
        "3.2425797175803649460061362737887758638290103734255923293385`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.1599999999999999999999999999999999999999999999999999999999`40.", ",",
        "3.2729808325572892306876546267912471859532621099646206828301`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.1699999999999999999999999999999999999999999999999999999999`40.", ",",
        "3.3046478678279787955727480519545615784514963320771664720348`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.18`40.", ",", 
       "3.3374837853587040532931523450580910353658564338160539310567`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.19`40.", ",", 
       "3.3713926200727825464275483505625173519708079306135909200117`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.2`40.", ",", 
       "3.4062798732891746823374850276291813477370112598847221018705`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.2`40.", ",", 
       "3.4062798732891746823380893090376574226102012049992703460477`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.21`40.", ",", 
       "3.4420528370563514362703139880073858390108437720480781611071`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.22`40.", ",", 
       "3.4786208582280019073709757220618545468476361762390418222189`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.23`40.", ",", 
       "3.5158955512816415259458409557447150348701427964118381547367`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.24`40.", ",", 
       "3.5537909686812642283673447309626521141613891044032847603115`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.25`40.", ",", 
       "3.5922237371180433449865183275267881846131703610017510025817`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.25`40.", ",", 
       "3.5922237371180433449908342350318395517905264691130306123986`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.3`40.", ",", 
       "3.7897223670292884939692074552750831883902680371936961091558`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.3500000000000000000000000000000000000000000000000000000001`40.", ",",
        "3.9897824470357406445781319467427523109536296329718712436462`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.3999999999999999999999999999999999999999999999999999999999`40.", ",",
        "4.1853472833275637428429165085384963478525128413011035005956`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.45`40.", ",", 
       "4.3714582762972084943708991960546166318641428036653514588089`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.5`40.", ",", 
       "4.5452577395490430660870349017858641508129066368398966064287`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.55`40.", ",", 
       "4.7056945983790905732813348258365466337739650151400252720041`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.6000000000000000000000000000000000000000000000000000000001`40.", ",",
        "4.8529834597597699884363178045935921345411813352057707404955`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.6499999999999999999999999999999999999999999999999999999999`40.", ",",
        "4.9880324309919964350041663979756014778626912009959937503156`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.7`40.", ",", 
       "5.1120148469000602892641408739769977934514227904823832894497`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.75`40.", ",", 
       "5.2261230376863764400677310719584322736084848394129341212506`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.8`40.", ",", 
       "5.3314572579931304281470603194054143321499427270450517749647`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.8500000000000000000000000000000000000000000000000000000001`40.", ",",
        "5.4289905268814406798017296394430649583805008278637644343307`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.8999999999999999999999999999999999999999999999999999999999`40.", ",",
        "5.5195683665976130803784832446649657077494023434300906199427`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.95`40.", ",", 
       "5.6039215566101952721367664378261680060287745008851068743166`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.`40.", ",", 
       "5.6826819981891837463972651095752163579844228022140818355456`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.05`40.", ",", 
       "5.7563978183437987821522908370749163842016670882284875585785`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.1000000000000000000000000000000000000000000000000000000001`40.", ",",
        "5.8255465077168175499822747916882286733613733906579828138536`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.1499999999999999999999999999999999999999999999999999999999`40.", ",",
        "5.89054594431975685785361286358413252361446152323217960621`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.2`40.", ",", 
       "5.951763518252897427338451349952505267923018941952662230783`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.25`40.", ",", 
       "6.0095236595097850802555606017637942115645246608188542981447`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.3`40.", ",", 
       "6.064114058238932634535389240050159971643245456911797966081`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.3500000000000000000000000000000000000000000000000000000001`40.", ",",
        "6.1157908247533516445993228662278828958586383898602224325389`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.3999999999999999999999999999999999999999999999999999999999`40.", ",",
        "6.1647827912538132231866173939054544536219934953360747460769`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.45`40.", ",", 
       "6.211295117177809587343945022568176448498108816007312637649`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.5`40.", ",", 
       "6.2555123271563072191511223351484755188075096711986084485671`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.55`40.", ",", 
       "6.2976008843000906068683882885836420832570818181812166988754`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.6000000000000000000000000000000000000000000000000000000001`40.", ",",
        "6.3377113808557028164052655130708443234559046813667912287611`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.6499999999999999999999999999999999999999999999999999999999`40.", ",",
        "6.3759804120431313221919096693527278958236154430568179515884`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.7`40.", ",", 
       "6.4125321861438081350302755543280432530131491698119164654603`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.75`40.", ",", 
       "6.4474799138675677987590772544958754706737429647943449048048`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.8`40.", ",", 
       "6.4809270120814187791392857494210379968600681574767564297324`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.8500000000000000000000000000000000000000000000000000000001`40.", ",",
        "6.5129681506618654778427395566085622088980715261362557172967`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.8999999999999999999999999999999999999999999999999999999999`40.", ",",
        "6.5436901661763038820340664111170413919324331415467202223565`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.95`40.", ",", 
       "6.573172862032124128335824662300916074484314873643936453684`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.`40.", ",", 
       "6.6014897114430294430400728852842213455234873740564497484032`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.05`40.", ",", 
       "6.6287084768877086102637050205414595956183754519829595377653`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.1000000000000000000000000000000000000000000000000000000001`40.", ",",
        "6.6548917575501910748248544649158527384468132389310766998393`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.1499999999999999999999999999999999999999999999999999999999`40.", ",",
        "6.68009747443579830292050412812425713876455883887721464037`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.2`40.", ",", 
       "6.7043793013747909175155130081117939743709302932219877705326`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.25`40.", ",", 
       "6.7277870488972055369600070874084614315327702794650363914468`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.3`40.", ",", 
       "6.7503670069393650616372387634873238152614334955521868231804`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.3500000000000000000000000000000000000000000000000000000001`40.", ",",
        "6.7721622514877275082040739229212585925713372936597717619034`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.3999999999999999999999999999999999999999999999999999999999`40.", ",",
        "6.7932129195440725187484308923939483131102440589998522837421`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.45`40.", ",", 
       "6.8135564561980978740178553212085113097781710791649226433154`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.5`40.", ",", 
       "6.8332278370729446101575784933370224390831683062887517809297`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.55`40.", ",", 
       "6.8522597689806753254301931986431225834778713553338913682403`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.6000000000000000000000000000000000000000000000000000000001`40.", ",",
        "6.8706828712498787164518358111699929384137090231752604977005`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.6499999999999999999999999999999999999999999999999999999999`40.", ",",
        "6.8885258398841781261989772472883061956736086932248596958913`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.7`40.", ",", 
       "6.9058155964128069756007939130258305788339473791561498431312`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.75`40.", ",", 
       "6.9225774230961700478852886663672983855118761989129550103524`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.8`40.", ",", 
       "6.9388350859217285194447024814798424053557446726983733624088`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.8500000000000000000000000000000000000000000000000000000001`40.", ",",
        "6.9546109466640541892880238413217916020868509382693679329311`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.8999999999999999999999999999999999999999999999999999999999`40.", ",",
        "6.9699260651327615425503829474258408316777224636904814108635`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.95`40.", ",", 
       "6.9848002925977217603268425961303718928831014609583518537138`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.`40.", ",", 
       "6.9992523572704607361678649240614234743504321810470255641337`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.05`40.", ",", 
       "7.0132999426221071867709431497545579977835105427537478442178`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.1000000000000000000000000000000000000000000000000000000001`40.", ",",
        "7.0269597592286558410957787152773223121454586664146994604541`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.1499999999999999999999999999999999999999999999999999999999`40.", ",",
        "7.0402476107618849059676138099387929058109035364744099424774`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.2`40.", ",", 
       "7.0531784546757856703892074936228820553866134982520279502414`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.25`40.", ",", 
       "7.0657664580804468505788708427475831791505054760894191128222`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.3`40.", ",", 
       "7.0780250492436355231123418885535298406910699040798808573696`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.3500000000000000000000000000000000000000000000000000000001`40.", ",",
        "7.089966965114759181501026601625865029192031710275524145876`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.3999999999999999999999999999999999999999999999999999999999`40.", ",",
        "7.1016042952255888982054879621624154767324873397022116004307`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.45`40.", ",", 
       "7.112948522286277839100503980510960494584365877692422873837`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.5`40.", ",", 
       "7.1240105597643593730140883113184950973802441227752779186609`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.55`40.", ",", 
       "7.1348007867038627592151004264889144563464500923292063059499`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.6000000000000000000000000000000000000000000000000000000001`40.", ",",
        "7.1453290800201667427293346637247823403962780967461366849331`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.6499999999999999999999999999999999999999999999999999999999`40.", ",",
        "7.1556048444805666671982235640704559837166543740944905887404`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.7`40.", ",", 
       "7.1656370405622809418768420212429186336909960799043588876308`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.75`40.", ",", 
       "7.175434210361268646054249288802211328576615729189506268114`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.8`40.", ",", 
       "7.1850045017091845266337590947011918120146526502658933810176`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.8500000000000000000000000000000000000000000000000000000001`40.", ",",
        "7.1943556906415074976613983996703646483878078024133367955291`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.8999999999999999999999999999999999999999999999999999999999`40.", ",",
        "7.203495202346901968674965502360988565377002424451472369624`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.95`40.", ",", 
       "7.2124301307163097563472313465381164667978207104530612146621`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4.`40.", ",", 
       "7.2211672565997822420531714459062062992612818072272149626763`40."}], 
      "}"}]}], "}"}]}], ";"}]], "Code",
 InitializationCell->False,
 CellChangeTimes->{{3.856436796391745*^9, 3.856436827208577*^9}, {
  3.856436920326521*^9, 3.856436921863249*^9}, {3.856444006318905*^9, 
  3.856444007284068*^9}},ExpressionUUID->"31d5180a-eb03-4bac-a702-\
d2297ca16130"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalDelta]", "[", "10", "]"}], " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "4.`40."}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.01`40.", ",", 
       "4.0001741585233780739559620950718624318717873324018318408371`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.02`40.", ",", 
       "4.0006966320531426284598785569257661647699694616389848570206`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.03`40.", ",", 
       "4.001567414689435225681005454804210023272292663064250182313`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.04`40.", ",", 
       "4.0027864973385794062488016266206378470937402673525416488101`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.05`40.", ",", 
       "4.0043538688527842849764110065805355941213323111589710811313`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.05`40.", ",", 
       "4.0043538688527842849764110065805357235761365297483273068045`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.06`40.", ",", 
       "4.0062695177620515863189470789079341330495424384320392298352`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.07`40.", ",", 
       "4.0085334348750302864916421075275771301515507480597480985095`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.0800000000000000000000000000000000000000000000000000000001`40.", ",",
        "4.0111456172292103550602827733777380516607470411356548080629`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.0900000000000000000000000000000000000000000000000000000001`40.", ",",
        "4.0141060740672982888521393978500814068263389771482269544305`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.1000000000000000000000000000000000000000000000000000000001`40.", ",",
        "4.0174148356429477140440487970238585915728502363586842022594`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.1000000000000000000000000000000000000000000000000000000001`40.", ",",
        "4.0174148356429477140441110309876061070388538039847883147447`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.1100000000000000000000000000000000000000000000000000000001`40.", ",",
        "4.0210719656616639429672120721265454193313874386602882100291`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.1200000000000000000000000000000000000000000000000000000001`40.", ",",
        "4.0250775780137317078018589776130038165042094946851185669007`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.1299999999999999999999999999999999999999999999999999999999`40.", ",",
        "4.0294318581608017443459532907256607420637830291124395883679`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.1399999999999999999999999999999999999999999999999999999999`40.", ",",
        "4.0341350891327824909853657513560884342008733541335517549232`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.1499999999999999999999999999999999999999999999999999999999`40.", ",",
        "4.0391876816344806879466609235548048159599685884056276902962`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.1499999999999999999999999999999999999999999999999999999999`40.", ",",
        "4.0391876816344806879466612049125409678167317753551765328875`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.1599999999999999999999999999999999999999999999999999999999`40.", ",",
        "4.0445902073168870179229898127912965696935752238653721465699`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.1699999999999999999999999999999999999999999999999999999999`40.", ",",
        "4.0503434338949234578725706061856186596808469611130259537743`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.18`40.", ",", 
       "4.0564483605347930562861740902598192015116979173925516682645`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.19`40.", ",", 
       "4.06290625181198757676897579295683741749473355295153895398`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.2`40.", ",", 
       "4.0697186685568779049984921671475096094716415396616724936017`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.2`40.", ",", 
       "4.0697186685568779049984921712040218252602107612918715686133`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.21`40.", ",", 
       "4.0768874940426948003210219048587473559380624892079567364229`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.22`40.", ",", 
       "4.0844149542028519751601240800763623006933724157175743190072`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.23`40.", ",", 
       "4.0923036308573674523141449603789674846357471229970150506484`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.24`40.", ",", 
       "4.1005564672474557885196964941897770570367729406332205570907`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.25`40.", ",", 
       "4.1091767654925228508683317991614004294057033266964991561868`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.25`40.", ",", 
       "4.1091767654925228508683377684499659205807130984576434253117`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.3`40.", ",", 
       "4.1579288671371354596681014056348732128821270937843334287146`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.3500000000000000000000000000000000000000000000000000000001`40.", ",",
        "4.216528992346140494954405050086044310233601603097329895611`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.3999999999999999999999999999999999999999999999999999999999`40.", ",",
        "4.2855985582624282962521299039343265831305503628366910348308`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.45`40.", ",", 
       "4.3656185970241601278564899794922580933486853827899754246368`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.5`40.", ",", 
       "4.456652136755828639545289404690652034529823738730605805258`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.55`40.", ",", 
       "4.5580265359370351465401023996299816726318704962694415554369`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.6000000000000000000000000000000000000000000000000000000001`40.", ",",
        "4.6680756980325673735065012610993561385214813947288140973795`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.6499999999999999999999999999999999999999999999999999999999`40.", ",",
        "4.7841186593980705139730193278080322648509076568785882929204`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.7`40.", ",", 
       "4.9028043737279196270773724520805784572170399959949935305322`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.75`40.", ",", 
       "5.0207417793453074411965921573949316577746314365779583156713`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.8`40.", ",", 
       "5.135128837815515675101918292194865897042240352087061127908`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.8500000000000000000000000000000000000000000000000000000001`40.", ",",
        "5.2441012740733767386116870027103571370076602545789592039493`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.8999999999999999999999999999999999999999999999999999999999`40.", ",",
        "5.3467283231087818939089530747004629949293085802943607838649`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.95`40.", ",", 
       "5.4427837273407570442637800644813321111001487567886705363463`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.`40.", ",", 
       "5.5324685085713139117491323918734377014651464487646944647674`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.05`40.", ",", 
       "5.6161920490819863787534329846367465806159499874306410425891`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.1000000000000000000000000000000000000000000000000000000001`40.", ",",
        "5.6944357253764281745871825801758308766725628623871511488847`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.1499999999999999999999999999999999999999999999999999999999`40.", ",",
        "5.7676814484313670862473517775399988713898319100343250845044`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.2`40.", ",", 
       "5.8363799474514621703899512804795048357935093912377713039289`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.25`40.", ",", 
       "5.9009399297187735772543821218410674566675044850826143746017`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.3`40.", ",", 
       "5.9617269862285947518699099839605083391436713845637419785783`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.3500000000000000000000000000000000000000000000000000000001`40.", ",",
        "6.019066502011354688024653845110310160341540101703392186991`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.3999999999999999999999999999999999999999999999999999999999`40.", ",",
        "6.0732478688350876077906990859282834221589510930076157216619`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.45`40.", ",", 
       "6.1245288272753284631183485757524758135231521342208796999751`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.5`40.", ",", 
       "6.1731394811754170184449232290412271159048216632730869201167`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.55`40.", ",", 
       "6.2192858445243959878705640209294715207656548536460011501642`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.6000000000000000000000000000000000000000000000000000000001`40.", ",",
        "6.2631529127559644500022819135610503418647501441911528983003`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.6499999999999999999999999999999999999999999999999999999999`40.", ",",
        "6.3049072999781911662475844822248738455349625697905123827966`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.7`40.", ",", 
       "6.3446994977346321977699442118497180862843297791433561457331`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.75`40.", ",", 
       "6.3826658105764229882517823200292735111267512813770933488712`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.8`40.", ",", 
       "6.4189300181609918989054385901089252109415788928649901240348`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.8500000000000000000000000000000000000000000000000000000001`40.", ",",
        "6.4536048066767427300976455359984623014696246168556863119961`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.8999999999999999999999999999999999999999999999999999999999`40.", ",",
        "6.4867930056880881903068749153675399404089448880752199613024`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.95`40.", ",", 
       "6.5185886605535078302268367777774973900719716875488883315166`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.`40.", ",", 
       "6.5490779655142184023421485105032650803876099590497114777596`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.05`40.", ",", 
       "6.5783400783350741006654568668295608441211944323989966802327`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.1000000000000000000000000000000000000000000000000000000001`40.", ",",
        "6.6064478338967287507883279625927248450206775413666598779502`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.1499999999999999999999999999999999999999999999999999999999`40.", ",",
        "6.6334683712727934442129376268416364818699437706591799937967`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.2`40.", ",", 
       "6.6594636864701727769182800177638748407389309185492907407486`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.25`40.", ",", 
       "6.6844911210721450677106283279451232384413142643187575312951`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.3`40.", ",", 
       "6.708603795424702941316998250043275373316762754015719378997`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.3500000000000000000000000000000000000000000000000000000001`40.", ",",
        "6.7318509936838416383758437693200217245843721208104368192931`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.3999999999999999999999999999999999999999999999999999999999`40.", ",",
        "6.7542785069435953615358327837751725137660064225300675791778`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.45`40.", ",", 
       "6.7759289397500780582030632807416308155273314024814380215054`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.5`40.", ",", 
       "6.7968419845424159960944500229571970496382871774038584454233`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.55`40.", ",", 
       "6.8170546679200750230244295533235704298517110662975948098808`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.6000000000000000000000000000000000000000000000000000000001`40.", ",",
        "6.8366015720961079442710634635073286767908308273477261136478`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.6499999999999999999999999999999999999999999999999999999999`40.", ",",
        "6.8555150344395805910819182286668585997343955327673156632771`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.7`40.", ",", 
       "6.8738253276235884935803274360893452689710059669171430667021`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.75`40.", ",", 
       "6.8915608225661964650279791729937272332845926247805000029117`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.8`40.", ",", 
       "6.9087481360707918905561093657974833100649136985964194058534`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.8500000000000000000000000000000000000000000000000000000001`40.", ",",
        "6.9254122648319227444356464137796699907001720123676810412929`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.8999999999999999999999999999999999999999999999999999999999`40.", ",",
        "6.9415767072662598338762656923644944162747532703489360114224`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.95`40.", ",", 
       "6.9572635744505550204438966754441026702541736913985810785401`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.`40.", ",", 
       "6.9724936912950174993516906264126112094807223264970669004493`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.05`40.", ",", 
       "6.9872866889474297341029744718428882163466340624666616417362`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.1000000000000000000000000000000000000000000000000000000001`40.", ",",
        "7.0016610893086754481092953739305854691139059528463562628549`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.1499999999999999999999999999999999999999999999999999999999`40.", ",",
        "7.0156343824383929373572334057585517106214611734714862799992`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.2`40.", ",", 
       "7.0292230975440610924661116086114572835747918141178482612531`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.25`40.", ",", 
       "7.0424428681684385758822347361146616828543007985067117014283`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.3`40.", ",", 
       "7.0553084921241760679025634593677619338409626270706634281251`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.3500000000000000000000000000000000000000000000000000000001`40.", ",",
        "7.0678339866652324206445600754633075063074821616542597415171`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.3999999999999999999999999999999999999999999999999999999999`40.", ",",
        "7.0800326393329555335783390694597685855975495089348171610481`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.45`40.", ",", 
       "7.0919170548690050990283536961852334072515333795615665723518`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.5`40.", ",", 
       "7.1034991985469464876419296516382554850342791319547742993254`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.55`40.", ",", 
       "7.1147904362386383235684301482153923295193833088860021151161`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.6000000000000000000000000000000000000000000000000000000001`40.", ",",
        "7.125801571499883305155145237985886099866905423124592414151`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.6499999999999999999999999999999999999999999999999999999999`40.", ",",
        "7.1365428799317024325942174843342411859075916645598323688782`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.7`40.", ",", 
       "7.1470241410486075275863698172847525081513244297584207930236`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.75`40.", ",", 
       "7.1572546678628526808718405184761946689241824071107756636323`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.8`40.", ",", 
       "7.1672433343740555590822277913543304475072100733755243800168`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.8500000000000000000000000000000000000000000000000000000001`40.", ",",
        "7.176998601135406457890714992979010197828837724492769557462`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.8999999999999999999999999999999999999999999999999999999999`40.", ",",
        "7.1865285390521197052679741008149501368891983843574255959687`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.95`40.", ",", 
       "7.1958408515533534852878230374140208147761758430054463036415`40."}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4.`40.", ",", 
       "7.2049428952660780494168816608915201103152834146753098943942`40."}], 
      "}"}]}], "}"}]}], ";"}]], "Code",
 InitializationCell->False,
 CellChangeTimes->{{3.856436834986836*^9, 3.8564368381011457`*^9}, {
  3.856436906185033*^9, 3.856436913595831*^9}, {3.85644401957878*^9, 
  3.856444022056185*^9}},ExpressionUUID->"4cef98dd-9e80-416e-961a-\
74ba742caea1"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Bounds for OPE coefficients", "Title",
 CellChangeTimes->{{3.856442773375103*^9, 
  3.8564427777085533`*^9}},ExpressionUUID->"35f66cfe-2501-475d-b60e-\
5c431a4aa186"],

Cell[TextData[{
 "Our best estimate for the OPE bounds, obtained as described in the paper \
with ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["N", "der"], "=", "140"}], TraditionalForm]],ExpressionUUID->
  "9b794cc2-2180-41d2-b59e-581dd7ca4e50"],
 ".\nThe format for each point is:   { g ,  {",
 Cell[BoxData[
  FormBox[
   RowBox[{"  ", 
    SubscriptBox[
     SuperscriptBox["C", "2"], 
     RowBox[{"i", ",", "lower"}]]}], TraditionalForm]],ExpressionUUID->
  "c4040d67-c71b-49bd-9060-6fac902ae18a"],
 "(g) , ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    SuperscriptBox["C", "2"], 
    RowBox[{"i", ",", "upper"}]], TraditionalForm]],ExpressionUUID->
  "8e313468-7a7e-4eb8-9826-3230bbb1bc7f"],
 "(g)  } } ."
}], "Text",
 CellChangeTimes->{{3.856442786177067*^9, 3.856442997618703*^9}, {
  3.8564430479390593`*^9, 
  3.856443112828375*^9}},ExpressionUUID->"3fc6033a-afde-4a2d-9545-\
007ab6fb015f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"BoundsCsquared", "[", "1", "]"}], " ", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "100"], ",", 
       RowBox[{"{", 
        RowBox[{"0.00019989164949136534`", ",", "0.00019989165049449868`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "50"], ",", 
       RowBox[{"{", 
        RowBox[{"0.0007982690201128311`", ",", "0.0007982690649925251`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["3", "100"], ",", 
       RowBox[{"{", 
        RowBox[{"0.0017912591341553387`", ",", "0.0017912594697323421`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "25"], ",", 
       RowBox[{"{", 
        RowBox[{"0.0031724728902359873`", ",", "0.0031724740717203074`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "20"], ",", 
       RowBox[{"{", 
        RowBox[{"0.004933102405601837`", ",", "0.004933105645390335`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["3", "50"], ",", 
       RowBox[{"{", 
        RowBox[{"0.007062055100638843`", ",", "0.007062062646932635`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["7", "100"], ",", 
       RowBox[{"{", 
        RowBox[{"0.009546121335401284`", ",", "0.009546136952720765`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["2", "25"], ",", 
       RowBox[{"{", 
        RowBox[{"0.012370171618742066`", ",", "0.012370201110686877`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["9", "100"], ",", 
       RowBox[{"{", 
        RowBox[{"0.015517378037097558`", ",", "0.015517429749391909`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "10"], ",", 
       RowBox[{"{", 
        RowBox[{"0.01896945345284759`", ",", "0.018969538685730248`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["11", "100"], ",", 
       RowBox[{"{", 
        RowBox[{"0.02270690123029626`", ",", "0.022707034490755052`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["3", "25"], ",", 
       RowBox[{"{", 
        RowBox[{"0.02670926792655358`", ",", "0.02670946696241794`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["13", "100"], ",", 
       RowBox[{"{", 
        RowBox[{"0.03095539161792235`", ",", "0.030955677195597945`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["7", "50"], ",", 
       RowBox[{"{", 
        RowBox[{"0.035423639319131166`", ",", "0.035424034731939634`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["3", "20"], ",", 
       RowBox[{"{", 
        RowBox[{"0.04009212821034379`", ",", "0.04009265853166003`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["4", "25"], ",", 
       RowBox[{"{", 
        RowBox[{"0.04493892696801741`", ",", "0.04493961808931284`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["17", "100"], ",", 
       RowBox[{"{", 
        RowBox[{"0.049942235215146555`", ",", "0.04994311096780841`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["9", "50"], ",", 
       RowBox[{"{", 
        RowBox[{"0.05508054077113165`", ",", "0.05508157718205624`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["19", "100"], ",", 
       RowBox[{"{", 
        RowBox[{"0.06033275581827961`", ",", "0.060333964424052956`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "5"], ",", 
       RowBox[{"{", 
        RowBox[{"0.06567833417909517`", ",", "0.06567972454082963`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["21", "100"], ",", 
       RowBox[{"{", 
        RowBox[{"0.07109737253919221`", ",", "0.07109895182920577`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["11", "50"], ",", 
       RowBox[{"{", 
        RowBox[{"0.07657069863741296`", ",", "0.07657247127270236`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["23", "100"], ",", 
       RowBox[{"{", 
        RowBox[{"0.08207994921615765`", ",", "0.08208190804722676`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["6", "25"], ",", 
       RowBox[{"{", 
        RowBox[{"0.08760763996550382`", ",", "0.08760976242013195`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "4"], ",", 
       RowBox[{"{", 
        RowBox[{"0.09313722892010334`", ",", "0.0931395043124261`"}], "}"}]}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["3", "10"], ",", 
       RowBox[{"{", 
        RowBox[{"0.12030732633878952`", ",", "0.12031014743459026`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["7", "20"], ",", 
       RowBox[{"{", 
        RowBox[{"0.14566463629731852`", ",", "0.14566753598492785`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["2", "5"], ",", 
       RowBox[{"{", 
        RowBox[{"0.1683875296929466`", ",", "0.16839012011351914`"}], "}"}]}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["9", "20"], ",", 
       RowBox[{"{", 
        RowBox[{"0.18825340840162527`", ",", "0.18825548066399064`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "2"], ",", 
       RowBox[{"{", 
        RowBox[{"0.20542293281026727`", ",", "0.20542452480616163`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["11", "20"], ",", 
       RowBox[{"{", 
        RowBox[{"0.2202295575982213`", ",", "0.22023075384509305`"}], "}"}]}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["3", "5"], ",", 
       RowBox[{"{", 
        RowBox[{"0.23304128225819354`", ",", "0.23304218062102353`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["13", "20"], ",", 
       RowBox[{"{", 
        RowBox[{"0.24419463045002363`", ",", "0.2441952789352011`"}], "}"}]}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["7", "10"], ",", 
       RowBox[{"{", 
        RowBox[{"0.25397339621483106`", ",", "0.25397386914932063`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["3", "4"], ",", 
       RowBox[{"{", 
        RowBox[{"0.26260874533452644`", ",", "0.2626090957483445`"}], "}"}]}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["4", "5"], ",", 
       RowBox[{"{", 
        RowBox[{"0.27028660366304624`", ",", "0.2702868674728868`"}], "}"}]}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["17", "20"], ",", 
       RowBox[{"{", 
        RowBox[{"0.27715634864041205`", ",", "0.27715655031061487`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["9", "10"], ",", 
       RowBox[{"{", 
        RowBox[{"0.28333855472343317`", ",", "0.2833387111048736`"}], "}"}]}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["19", "20"], ",", 
       RowBox[{"{", 
        RowBox[{"0.2889312571395682`", ",", "0.28893138000423535`"}], "}"}]}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"{", 
        RowBox[{"0.2940148249049104`", ",", "0.2940149226024018`"}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["21", "20"], ",", 
       RowBox[{"{", 
        RowBox[{"0.29865569920940627`", ",", "0.2986557777520855`"}], "}"}]}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["11", "10"], ",", 
       RowBox[{"{", 
        RowBox[{"0.30290925545293235`", ",", "0.3029093192334352`"}], "}"}]}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["229", "200"], ",", 
       RowBox[{"{", 
        RowBox[{"0.3068220028432979`", ",", "0.30682205511503485`"}], "}"}]}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["6", "5"], ",", 
       RowBox[{"{", 
        RowBox[{"0.3104332863037794`", ",", "0.3104333295073107`"}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["5", "4"], ",", 
       RowBox[{"{", 
        RowBox[{"0.3137766138833624`", ",", "0.3137766498713073`"}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["13", "10"], ",", 
       RowBox[{"{", 
        RowBox[{"0.3168807008394648`", ",", "0.31688073103369235`"}], "}"}]}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["27", "20"], ",", 
       RowBox[{"{", 
        RowBox[{"0.31977029780064625`", ",", "0.3197703233036296`"}], "}"}]}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["7", "5"], ",", 
       RowBox[{"{", 
        RowBox[{"0.3224668530423707`", ",", "0.3224668747170854`"}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["29", "20"], ",", 
       RowBox[{"{", 
        RowBox[{"0.32498904624976965`", ",", "0.3249890647777162`"}], "}"}]}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["3", "2"], ",", 
       RowBox[{"{", 
        RowBox[{"0.3273532218969442`", ",", "0.327353237820762`"}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["31", "20"], ",", 
       RowBox[{"{", 
        RowBox[{"0.32957374358560587`", ",", "0.3295737573407045`"}], "}"}]}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["8", "5"], ",", 
       RowBox[{"{", 
        RowBox[{"0.3316632856690108`", ",", "0.33166329760728447`"}], "}"}]}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["33", "20"], ",", 
       RowBox[{"{", 
        RowBox[{"0.3336330747502171`", ",", "0.3336330851579894`"}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["17", "10"], ",", 
       RowBox[{"{", 
        RowBox[{"0.33549309083803003`", ",", "0.3354930999497541`"}], "}"}]}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["7", "4"], ",", 
       RowBox[{"{", 
        RowBox[{"0.33725223582076774`", ",", "0.33725224382957125`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["9", "5"], ",", 
       RowBox[{"{", 
        RowBox[{"0.33891847529862007`", ",", "0.33891848236448613`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["37", "20"], ",", 
       RowBox[{"{", 
        RowBox[{"0.34049895857095586`", ",", "0.3404989648271163`"}], "}"}]}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["19", "10"], ",", 
       RowBox[{"{", 
        RowBox[{"0.3420001206116524`", ",", "0.342000126169619`"}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["39", "20"], ",", 
       RowBox[{"{", 
        RowBox[{"0.3434277691146389`", ",", "0.34342777406818886`"}], "}"}]}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", 
       RowBox[{"{", 
        RowBox[{"0.34478715910261754`", ",", "0.3447871635309699`"}], "}"}]}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["409", "200"], ",", 
       RowBox[{"{", 
        RowBox[{"0.34608305712657994`", ",", "0.3460830610969427`"}], "}"}]}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["21", "10"], ",", 
       RowBox[{"{", 
        RowBox[{"0.34731979671400415`", ",", "0.3473198002836279`"}], "}"}]}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["43", "20"], ",", 
       RowBox[{"{", 
        RowBox[{"0.34850132642812925`", ",", "0.3485013296459718`"}], "}"}]}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["11", "5"], ",", 
       RowBox[{"{", 
        RowBox[{"0.34963125166325515`", ",", "0.3496312545713377`"}], "}"}]}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["9", "4"], ",", 
       RowBox[{"{", 
        RowBox[{"0.35071287110919125`", ",", "0.35071287374370885`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["459", "200"], ",", 
       RowBox[{"{", 
        RowBox[{"0.35174920866223286`", ",", "0.3517492110544674`"}], "}"}]}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["47", "20"], ",", 
       RowBox[{"{", 
        RowBox[{"0.3527430414329835`", ",", "0.35274304361005804`"}], "}"}]}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["12", "5"], ",", 
       RowBox[{"{", 
        RowBox[{"0.35369692439720746`", ",", "0.35369692638271194`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["49", "20"], ",", 
       RowBox[{"{", 
        RowBox[{"0.3546132121501751`", ",", "0.3546132139646874`"}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["5", "2"], ",", 
       RowBox[{"{", 
        RowBox[{"0.35549407815410516`", ",", "0.355494079815627`"}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["509", "200"], ",", 
       RowBox[{"{", 
        RowBox[{"0.35634153180949824`", ",", "0.35634153333382046`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["13", "5"], ",", 
       RowBox[{"{", 
        RowBox[{"0.35715743363215674`", ",", "0.3571574350331676`"}], "}"}]}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["53", "20"], ",", 
       RowBox[{"{", 
        RowBox[{"0.35794350877671555`", ",", "0.35794351006666075`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["27", "10"], ",", 
       RowBox[{"{", 
        RowBox[{"0.35870135911312034`", ",", "0.3587013603028235`"}], "}"}]}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["11", "4"], ",", 
       RowBox[{"{", 
        RowBox[{"0.35943247403353856`", ",", "0.3594324751325891`"}], "}"}]}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["14", "5"], ",", 
       RowBox[{"{", 
        RowBox[{"0.3601382401427265`", ",", "0.3601382411596392`"}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["57", "20"], ",", 
       RowBox[{"{", 
        RowBox[{"0.36081994996414624`", ",", "0.36081995090649865`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["29", "10"], ",", 
       RowBox[{"{", 
        RowBox[{"0.36147880977650604`", ",", "0.3614788106510557`"}], "}"}]}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["59", "20"], ",", 
       RowBox[{"{", 
        RowBox[{"0.3621159466803743`", ",", "0.3621159474931597`"}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", 
       RowBox[{"{", 
        RowBox[{"0.36273241498167447`", ",", "0.36273241573810233`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["61", "20"], ",", 
       RowBox[{"{", 
        RowBox[{"0.36332920196786`", ",", "0.3633292026727806`"}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["31", "10"], ",", 
       RowBox[{"{", 
        RowBox[{"0.36390723314310364`", ",", "0.3639072338008763`"}], "}"}]}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["63", "20"], ",", 
       RowBox[{"{", 
        RowBox[{"0.3644673769806841`", ",", "0.3644673775952338`"}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["16", "5"], ",", 
       RowBox[{"{", 
        RowBox[{"0.3650104492437088`", ",", "0.36501044981857583`"}], "}"}]}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["13", "4"], ",", 
       RowBox[{"{", 
        RowBox[{"0.365537216919215`", ",", "0.36553721745759793`"}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["33", "10"], ",", 
       RowBox[{"{", 
        RowBox[{"0.3660484018063218`", ",", "0.36604840231110647`"}], "}"}]}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["67", "20"], ",", 
       RowBox[{"{", 
        RowBox[{"0.36654468378848043`", ",", "0.3665446842622957`"}], "}"}]}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["17", "5"], ",", 
       RowBox[{"{", 
        RowBox[{"0.36702670383274555`", ",", "0.36702670427797274`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["69", "20"], ",", 
       RowBox[{"{", 
        RowBox[{"0.3674950667290996`", ",", "0.36749506714790375`"}], "}"}]}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["7", "2"], ",", 
       RowBox[{"{", 
        RowBox[{"0.36795034360575335`", ",", "0.36795034400009474`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["71", "20"], ",", 
       RowBox[{"{", 
        RowBox[{"0.3683930742322804`", ",", "0.36839307460396226`"}], "}"}]}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["18", "5"], ",", 
       RowBox[{"{", 
        RowBox[{"0.3688237691448383`", ",", "0.36882376949550055`"}], "}"}]}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["73", "20"], ",", 
       RowBox[{"{", 
        RowBox[{"0.3692429115936314`", ",", "0.36924291192477326`"}], "}"}]}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["37", "10"], ",", 
       RowBox[{"{", 
        RowBox[{"0.3696509593401774`", ",", "0.3696509596531702`"}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["15", "4"], ",", 
       RowBox[{"{", 
        RowBox[{"0.3700483463136345`", ",", "0.37004834660973573`"}], "}"}]}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["19", "5"], ",", 
       RowBox[{"{", 
        RowBox[{"0.37043548414015476`", ",", "0.37043548442051905`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["77", "20"], ",", 
       RowBox[{"{", 
        RowBox[{"0.370812763555984`", ",", "0.3708127638216712`"}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["39", "10"], ",", 
       RowBox[{"{", 
        RowBox[{"0.37118055571426606`", ",", "0.37118055596625127`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["79", "20"], ",", 
       RowBox[{"{", 
        RowBox[{"0.37153921339534207`", ",", "0.37153921363452336`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", 
       RowBox[{"{", 
        RowBox[{"0.37188907212811056`", ",", "0.3718890723553185`"}], "}"}]}],
       "}"}]}], "}"}]}], ";"}]], "Code",
 InitializationCell->False,
 CellChangeTimes->{{3.855226874542254*^9, 3.8552268890921893`*^9}, 
   3.8553411456553564`*^9, 3.856076426351444*^9, {3.8564431517620296`*^9, 
   3.8564431609046*^9}},ExpressionUUID->"25627ea4-9459-452e-aea9-\
0925f1946774"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"BoundsCsquared", "[", "2", "]"}], " ", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "100"], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.19985873193510495`"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "50"], ",", 
       RowBox[{"{", 
        RowBox[{"0.043658137094786546`", ",", "0.19941939212157186`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["3", "100"], ",", 
       RowBox[{"{", 
        RowBox[{"0.0667209013644203`", ",", "0.1781821736633513`"}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "25"], ",", 
       RowBox[{"{", 
        RowBox[{"0.07496474552984261`", ",", "0.14792857112275498`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "20"], ",", 
       RowBox[{"{", 
        RowBox[{"0.0789528086193414`", ",", "0.13385701612679676`"}], "}"}]}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["3", "50"], ",", 
       RowBox[{"{", 
        RowBox[{"0.08128099838028433`", ",", "0.1261319898539288`"}], "}"}]}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["7", "100"], ",", 
       RowBox[{"{", 
        RowBox[{"0.08282837710737768`", ",", "0.1213791479231597`"}], "}"}]}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["2", "25"], ",", 
       RowBox[{"{", 
        RowBox[{"0.08395240133193319`", ",", "0.11818497452932758`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["9", "100"], ",", 
       RowBox[{"{", 
        RowBox[{"0.0848150991135529`", ",", "0.11587059625005988`"}], "}"}]}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "10"], ",", 
       RowBox[{"{", 
        RowBox[{"0.08549427249583859`", ",", "0.11407538217690887`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["11", "100"], ",", 
       RowBox[{"{", 
        RowBox[{"0.08602782970925257`", ",", "0.11259224181790775`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["3", "25"], ",", 
       RowBox[{"{", 
        RowBox[{"0.08643366918411277`", ",", "0.11129471519529703`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["13", "100"], ",", 
       RowBox[{"{", 
        RowBox[{"0.08671945747599706`", ",", "0.11010177046277145`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["7", "50"], ",", 
       RowBox[{"{", 
        RowBox[{"0.08688779488113774`", ",", "0.10895958874714086`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["3", "20"], ",", 
       RowBox[{"{", 
        RowBox[{"0.08693909205446972`", ",", "0.10783158457978487`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["4", "25"], ",", 
       RowBox[{"{", 
        RowBox[{"0.08687322429333975`", ",", "0.10669266296040567`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["17", "100"], ",", 
       RowBox[{"{", 
        RowBox[{"0.08672824249007996`", ",", "0.10552576358055524`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["9", "50"], ",", 
       RowBox[{"{", 
        RowBox[{"0.08723311395297771`", ",", "0.10431968915574037`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["19", "100"], ",", 
       RowBox[{"{", 
        RowBox[{"0.0873944454180791`", ",", "0.10306767793453359`"}], "}"}]}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "5"], ",", 
       RowBox[{"{", 
        RowBox[{"0.0872716227640771`", ",", "0.10176641863771865`"}], "}"}]}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["21", "100"], ",", 
       RowBox[{"{", 
        RowBox[{"0.08691190664261113`", ",", "0.10041533403101302`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["11", "50"], ",", 
       RowBox[{"{", 
        RowBox[{"0.08635382760386846`", ",", "0.09901603077041313`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["23", "100"], ",", 
       RowBox[{"{", 
        RowBox[{"0.08568538443160861`", ",", "0.09757185444682616`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["6", "25"], ",", 
       RowBox[{"{", 
        RowBox[{"0.08498089523627374`", ",", "0.09608751337208787`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "4"], ",", 
       RowBox[{"{", 
        RowBox[{"0.0841448293627723`", ",", "0.09456874970818557`"}], "}"}]}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["3", "10"], ",", 
       RowBox[{"{", 
        RowBox[{"0.0786337895652773`", ",", "0.08669733207073119`"}], "}"}]}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["7", "20"], ",", 
       RowBox[{"{", 
        RowBox[{"0.07235719334351821`", ",", "0.07898621022440167`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["2", "5"], ",", 
       RowBox[{"{", 
        RowBox[{"0.06645008670539176`", ",", "0.0720443299506673`"}], "}"}]}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["9", "20"], ",", 
       RowBox[{"{", 
        RowBox[{"0.06137977020834398`", ",", "0.06605672483082574`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "2"], ",", 
       RowBox[{"{", 
        RowBox[{"0.05720287263752796`", ",", "0.061181418858978556`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["11", "20"], ",", 
       RowBox[{"{", 
        RowBox[{"0.05379562681608676`", ",", "0.05719600307485166`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["3", "5"], ",", 
       RowBox[{"{", 
        RowBox[{"0.050997632723487424`", ",", "0.0539309234195452`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["13", "20"], ",", 
       RowBox[{"{", 
        RowBox[{"0.0486706080974419`", ",", "0.051090835433885935`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["7", "10"], ",", 
       RowBox[{"{", 
        RowBox[{"0.04669567357703902`", ",", "0.0487060150917083`"}], "}"}]}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["3", "4"], ",", 
       RowBox[{"{", 
        RowBox[{"0.045014305712577904`", ",", "0.046703636551020306`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["4", "5"], ",", 
       RowBox[{"{", 
        RowBox[{"0.04356771434771926`", ",", "0.0450030580004825`"}], "}"}]}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["17", "20"], ",", 
       RowBox[{"{", 
        RowBox[{"0.042311387805599066`", ",", "0.04354347047116444`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["9", "10"], ",", 
       RowBox[{"{", 
        RowBox[{"0.041211115525605795`", ",", "0.04227858052581607`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["19", "20"], ",", 
       RowBox[{"{", 
        RowBox[{"0.04024020895431753`", ",", "0.041172787010670224`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"{", 
        RowBox[{"0.03937757962679954`", ",", "0.0401984121144346`"}], "}"}]}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["21", "20"], ",", 
       RowBox[{"{", 
        RowBox[{"0.038606376257508`", ",", "0.03933369528005511`"}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["11", "10"], ",", 
       RowBox[{"{", 
        RowBox[{"0.037912996533862535`", ",", "0.03856133741005963`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["229", "200"], ",", 
       RowBox[{"{", 
        RowBox[{"0.03728635806513071`", ",", "0.03786743904948233`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["6", "5"], ",", 
       RowBox[{"{", 
        RowBox[{"0.03671735299428691`", ",", "0.03724071961353891`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["5", "4"], ",", 
       RowBox[{"{", 
        RowBox[{"0.03619843537798818`", ",", "0.036671937745471395`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["13", "10"], ",", 
       RowBox[{"{", 
        RowBox[{"0.03572330577365998`", ",", "0.03615345640785554`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["27", "20"], ",", 
       RowBox[{"{", 
        RowBox[{"0.035286667876790856`", ",", "0.035678913114236155`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["7", "5"], ",", 
       RowBox[{"{", 
        RowBox[{"0.03488403908072551`", ",", "0.0352429672817328`"}], "}"}]}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["29", "20"], ",", 
       RowBox[{"{", 
        RowBox[{"0.03451160176626359`", ",", "0.03484110474356743`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["3", "2"], ",", 
       RowBox[{"{", 
        RowBox[{"0.03416608562429819`", ",", "0.034469485055494624`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["31", "20"], ",", 
       RowBox[{"{", 
        RowBox[{"0.033844673820619314`", ",", "0.03412482116721115`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["8", "5"], ",", 
       RowBox[{"{", 
        RowBox[{"0.03354492762512485`", ",", "0.03380428380330637`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["33", "20"], ",", 
       RowBox[{"{", 
        RowBox[{"0.033264725450869954`", ",", "0.03350542487122105`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["17", "10"], ",", 
       RowBox[{"{", 
        RowBox[{"0.033002213221778695`", ",", "0.033226115661768696`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["7", "4"], ",", 
       RowBox[{"{", 
        RowBox[{"0.032755763709904545`", ",", "0.03296449662523765`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["9", "5"], ",", 
       RowBox[{"{", 
        RowBox[{"0.03252394302232852`", ",", "0.03271893629471057`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["37", "20"], ",", 
       RowBox[{"{", 
        RowBox[{"0.03230548282415043`", ",", "0.032487997475014976`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["19", "10"], ",", 
       RowBox[{"{", 
        RowBox[{"0.032099257191211455`", ",", "0.03227040924751655`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["39", "20"], ",", 
       RowBox[{"{", 
        RowBox[{"0.03190426322387693`", ",", "0.032065043669208655`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", 
       RowBox[{"{", 
        RowBox[{"0.03171960472908328`", ",", "0.03187089625882859`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["409", "200"], ",", 
       RowBox[{"{", 
        RowBox[{"0.031544478423856485`", ",", "0.03168706959929911`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["21", "10"], ",", 
       RowBox[{"{", 
        RowBox[{"0.031378162218741484`", ",", "0.03151275946893869`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["43", "20"], ",", 
       RowBox[{"{", 
        RowBox[{"0.031220005224501145`", ",", "0.03134724306896569`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["11", "5"], ",", 
       RowBox[{"{", 
        RowBox[{"0.031069419196307613`", ",", "0.03118986899413617`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["9", "4"], ",", 
       RowBox[{"{", 
        RowBox[{"0.030925871179662275`", ",", "0.031040048640125825`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["459", "200"], ",", 
       RowBox[{"{", 
        RowBox[{"0.030788877166542182`", ",", "0.030897248824611263`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["47", "20"], ",", 
       RowBox[{"{", 
        RowBox[{"0.03065799660395507`", ",", "0.03076098542220216`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["12", "5"], ",", 
       RowBox[{"{", 
        RowBox[{"0.030532827645543215`", ",", "0.03063081787161523`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["49", "20"], ",", 
       RowBox[{"{", 
        RowBox[{"0.030413002924030635`", ",", "0.030506344324498884`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["5", "2"], ",", 
       RowBox[{"{", 
        RowBox[{"0.03029818601398494`", ",", "0.03038719756996163`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["509", "200"], ",", 
       RowBox[{"{", 
        RowBox[{"0.030188068192264318`", ",", "0.03027304133531404`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["13", "5"], ",", 
       RowBox[{"{", 
        RowBox[{"0.0300823656538856`", ",", "0.030163567108451653`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["53", "20"], ",", 
       RowBox[{"{", 
        RowBox[{"0.02998081704387337`", ",", "0.030058491329982492`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["27", "10"], ",", 
       RowBox[{"{", 
        RowBox[{"0.029883181297299805`", ",", "0.029957552938721797`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["11", "4"], ",", 
       RowBox[{"{", 
        RowBox[{"0.029789235657788942`", ",", "0.02986051113675027`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["14", "5"], ",", 
       RowBox[{"{", 
        RowBox[{"0.029698774014580678`", ",", "0.029767143503759967`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["57", "20"], ",", 
       RowBox[{"{", 
        RowBox[{"0.029611605371671023`", ",", "0.029677244275087108`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["29", "10"], ",", 
       RowBox[{"{", 
        RowBox[{"0.029527552477441047`", ",", "0.029590622806690378`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["59", "20"], ",", 
       RowBox[{"{", 
        RowBox[{"0.029446450613598185`", ",", "0.02950710220646217`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", 
       RowBox[{"{", 
        RowBox[{"0.029368146503640034`", ",", "0.029426518124653224`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["61", "20"], ",", 
       RowBox[{"{", 
        RowBox[{"0.029292497338210023`", ",", "0.02934871766084822`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["31", "10"], ",", 
       RowBox[{"{", 
        RowBox[{"0.029219369929386094`", ",", "0.029273558419776607`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["63", "20"], ",", 
       RowBox[{"{", 
        RowBox[{"0.02914863989206217`", ",", "0.02920090760324491`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["16", "5"], ",", 
       RowBox[{"{", 
        RowBox[{"0.029080190914404922`", ",", "0.029130641213604768`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["13", "4"], ",", 
       RowBox[{"{", 
        RowBox[{"0.02901391424921805`", ",", "0.029062643456263016`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["33", "10"], ",", 
       RowBox[{"{", 
        RowBox[{"0.028949703888105964`", ",", "0.02899680104476405`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["67", "20"], ",", 
       RowBox[{"{", 
        RowBox[{"0.028887470289506154`", ",", "0.028933019741577335`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["17", "5"], ",", 
       RowBox[{"{", 
        RowBox[{"0.028827121058030473`", ",", "0.02887120116920646`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["69", "20"], ",", 
       RowBox[{"{", 
        RowBox[{"0.028768571788418865`", ",", "0.028811255901119763`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["7", "2"], ",", 
       RowBox[{"{", 
        RowBox[{"0.028711737249465203`", ",", "0.028753092936324127`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["71", "20"], ",", 
       RowBox[{"{", 
        RowBox[{"0.028656551774309185`", ",", "0.028696643993176972`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["18", "5"], ",", 
       RowBox[{"{", 
        RowBox[{"0.028602939738683046`", ",", "0.028641828791280525`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["73", "20"], ",", 
       RowBox[{"{", 
        RowBox[{"0.02855083684779514`", ",", "0.028588579348939207`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["37", "10"], ",", 
       RowBox[{"{", 
        RowBox[{"0.028500177634909144`", ",", "0.028536826676272848`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["15", "4"], ",", 
       RowBox[{"{", 
        RowBox[{"0.028450903838126054`", ",", "0.028486509443829543`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["19", "5"], ",", 
       RowBox[{"{", 
        RowBox[{"0.028402960936472856`", ",", "0.028437570257579932`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["77", "20"], ",", 
       RowBox[{"{", 
        RowBox[{"0.028356290912801976`", ",", "0.028389948266342765`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["39", "10"], ",", 
       RowBox[{"{", 
        RowBox[{"0.02831084784453643`", ",", "0.028343595040393865`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["79", "20"], ",", 
       RowBox[{"{", 
        RowBox[{"0.028266582491632834`", ",", "0.02829845898778991`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", 
       RowBox[{"{", 
        RowBox[{"0.028223452296113918`", ",", "0.02825449570905998`"}], 
        "}"}]}], "}"}]}], "}"}]}], ";"}]], "Code",
 InitializationCell->False,
 CellChangeTimes->{{3.855226892137848*^9, 3.8552269147547226`*^9}, {
   3.855341192864756*^9, 3.855341193614786*^9}, 3.8560764486869135`*^9, {
   3.856443186057823*^9, 
   3.856443191548891*^9}},ExpressionUUID->"900c9df4-f994-4729-8257-\
bfbcb09784f9"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"BoundsCsquared", "[", "3", "]"}], " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "100"], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.20021421634804634`"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "50"], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.15688222924364448`"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["3", "100"], ",", 
       RowBox[{"{", 
        RowBox[{"0.020790322029447583`", ",", "0.134123328413573`"}], "}"}]}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "25"], ",", 
       RowBox[{"{", 
        RowBox[{"0.05112080457819284`", ",", "0.12629327053784709`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "20"], ",", 
       RowBox[{"{", 
        RowBox[{"0.06528438239310587`", ",", "0.12281793557942709`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["3", "50"], ",", 
       RowBox[{"{", 
        RowBox[{"0.07311190291398659`", ",", "0.12108815937498987`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["7", "100"], ",", 
       RowBox[{"{", 
        RowBox[{"0.07797246508337989`", ",", "0.12020990602493765`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["2", "25"], ",", 
       RowBox[{"{", 
        RowBox[{"0.08127400253256187`", ",", "0.11980962499640989`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["9", "100"], ",", 
       RowBox[{"{", 
        RowBox[{"0.08368971707155072`", ",", "0.11970867312973521`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "10"], ",", 
       RowBox[{"{", 
        RowBox[{"0.08557472359515447`", ",", "0.11981268178014438`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["11", "100"], ",", 
       RowBox[{"{", 
        RowBox[{"0.08713098354955759`", ",", "0.12006773835050619`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["3", "25"], ",", 
       RowBox[{"{", 
        RowBox[{"0.08848042255029982`", ",", "0.12044094122408572`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["13", "100"], ",", 
       RowBox[{"{", 
        RowBox[{"0.08970030869620847`", ",", "0.12091097453598822`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["7", "50"], ",", 
       RowBox[{"{", 
        RowBox[{"0.09084160583687549`", ",", "0.12146320447415009`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["3", "20"], ",", 
       RowBox[{"{", 
        RowBox[{"0.09193904954575322`", ",", "0.12208697511933722`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["4", "25"], ",", 
       RowBox[{"{", 
        RowBox[{"0.09301694294791858`", ",", "0.12277404298885977`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["17", "100"], ",", 
       RowBox[{"{", 
        RowBox[{"0.09409262195575234`", ",", "0.12345897035371682`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["9", "50"], ",", 
       RowBox[{"{", 
        RowBox[{"0.0951785947034819`", ",", "0.12295626698065595`"}], "}"}]}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["19", "100"], ",", 
       RowBox[{"{", 
        RowBox[{"0.09628389826104392`", ",", "0.12278930775664693`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "5"], ",", 
       RowBox[{"{", 
        RowBox[{"0.09741497870298027`", ",", "0.12289716864550002`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["21", "100"], ",", 
       RowBox[{"{", 
        RowBox[{"0.09857627362876492`", ",", "0.12323127830524791`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["11", "50"], ",", 
       RowBox[{"{", 
        RowBox[{"0.09977060558104035`", ",", "0.12375203485461606`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["23", "100"], ",", 
       RowBox[{"{", 
        RowBox[{"0.10099945412793915`", ",", "0.12431519428934655`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["6", "25"], ",", 
       RowBox[{"{", 
        RowBox[{"0.10226315017385686`", ",", "0.12478360735188254`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "4"], ",", 
       RowBox[{"{", 
        RowBox[{"0.1035610211991151`", ",", "0.12537067406472677`"}], "}"}]}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["3", "10"], ",", 
       RowBox[{"{", 
        RowBox[{"0.11048264238707106`", ",", "0.12960487243640895`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["7", "20"], ",", 
       RowBox[{"{", 
        RowBox[{"0.11775672110045368`", ",", "0.13455123620955464`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["2", "5"], ",", 
       RowBox[{"{", 
        RowBox[{"0.12479860040290824`", ",", "0.13911496892846947`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["9", "20"], ",", 
       RowBox[{"{", 
        RowBox[{"0.13120818803614384`", ",", "0.14279050969428778`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "2"], ",", 
       RowBox[{"{", 
        RowBox[{"0.13618110312976267`", ",", "0.14548199030839926`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["11", "20"], ",", 
       RowBox[{"{", 
        RowBox[{"0.1398813114302101`", ",", "0.1473068258063799`"}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["3", "5"], ",", 
       RowBox[{"{", 
        RowBox[{"0.14246840497018667`", ",", "0.14844687463177597`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["13", "20"], ",", 
       RowBox[{"{", 
        RowBox[{"0.14445667179898808`", ",", "0.14907406129586964`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["7", "10"], ",", 
       RowBox[{"{", 
        RowBox[{"0.1457391473376386`", ",", "0.14935216495140094`"}], "}"}]}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["3", "4"], ",", 
       RowBox[{"{", 
        RowBox[{"0.14647058878074515`", ",", "0.1493502358684856`"}], "}"}]}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["4", "5"], ",", 
       RowBox[{"{", 
        RowBox[{"0.14681471105524121`", ",", "0.14915000007454204`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["17", "20"], ",", 
       RowBox[{"{", 
        RowBox[{"0.14688712610232163`", ",", "0.14881109360365755`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["9", "10"], ",", 
       RowBox[{"{", 
        RowBox[{"0.146769177089484`", ",", "0.1483767573810132`"}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["19", "20"], ",", 
       RowBox[{"{", 
        RowBox[{"0.14651827365529427`", ",", "0.14787834146244103`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"{", 
        RowBox[{"0.14617520025605624`", ",", "0.147338600333144`"}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["21", "20"], ",", 
       RowBox[{"{", 
        RowBox[{"0.14576915418723932`", ",", "0.1467740658395064`"}], "}"}]}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["11", "10"], ",", 
       RowBox[{"{", 
        RowBox[{"0.14532119214717326`", ",", "0.14619674846798578`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["229", "200"], ",", 
       RowBox[{"{", 
        RowBox[{"0.14484659433154476`", ",", "0.1456153584009226`"}], "}"}]}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["6", "5"], ",", 
       RowBox[{"{", 
        RowBox[{"0.14435649933955824`", ",", "0.14503618541596172`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["5", "4"], ",", 
       RowBox[{"{", 
        RowBox[{"0.14385904676397654`", ",", "0.14446373623031653`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["13", "10"], ",", 
       RowBox[{"{", 
        RowBox[{"0.14336018488407865`", ",", "0.14390119893517164`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["27", "20"], ",", 
       RowBox[{"{", 
        RowBox[{"0.1428642480280913`", ",", "0.14335078346900654`"}], "}"}]}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["7", "5"], ",", 
       RowBox[{"{", 
        RowBox[{"0.14237437368003514`", ",", "0.14281397269606252`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["29", "20"], ",", 
       RowBox[{"{", 
        RowBox[{"0.14189280676635313`", ",", "0.1422917085962505`"}], "}"}]}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["3", "2"], ",", 
       RowBox[{"{", 
        RowBox[{"0.1414211236255535`", ",", "0.14178453104459784`"}], "}"}]}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["31", "20"], ",", 
       RowBox[{"{", 
        RowBox[{"0.14096039818295233`", ",", "0.14129268172660145`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["8", "5"], ",", 
       RowBox[{"{", 
        RowBox[{"0.140511326127973`", ",", "0.14081618225640288`"}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["33", "20"], ",", 
       RowBox[{"{", 
        RowBox[{"0.14007431830584566`", ",", "0.14035489309447213`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["17", "10"], ",", 
       RowBox[{"{", 
        RowBox[{"0.1396495713361503`", ",", "0.1399085580962269`"}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["7", "4"], ",", 
       RowBox[{"{", 
        RowBox[{"0.13923712127718785`", ",", "0.13947683825263202`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["9", "5"], ",", 
       RowBox[{"{", 
        RowBox[{"0.13883688455843748`", ",", "0.1390593372639338`"}], "}"}]}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["37", "20"], ",", 
       RowBox[{"{", 
        RowBox[{"0.1384486893078918`", ",", "0.13865562091646627`"}], "}"}]}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["19", "10"], ",", 
       RowBox[{"{", 
        RowBox[{"0.13807229938600593`", ",", "0.13826523174090388`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["39", "20"], ",", 
       RowBox[{"{", 
        RowBox[{"0.1377074328433737`", ",", "0.1378877000640109`"}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", 
       RowBox[{"{", 
        RowBox[{"0.13735377612279412`", ",", "0.13752255230121002`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["409", "200"], ",", 
       RowBox[{"{", 
        RowBox[{"0.13701099495365415`", ",", "0.1371693171289618`"}], "}"}]}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["21", "10"], ",", 
       RowBox[{"{", 
        RowBox[{"0.13667874271930625`", ",", "0.1368275300286132`"}], "}"}]}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["43", "20"], ",", 
       RowBox[{"{", 
        RowBox[{"0.1363566668529606`", ",", "0.13649673657927547`"}], "}"}]}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["11", "5"], ",", 
       RowBox[{"{", 
        RowBox[{"0.13604441369483075`", ",", "0.1361764947870985`"}], "}"}]}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["9", "4"], ",", 
       RowBox[{"{", 
        RowBox[{"0.13574163216653695`", ",", "0.13586637667556178`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["459", "200"], ",", 
       RowBox[{"{", 
        RowBox[{"0.13544797651052257`", ",", "0.13556596930913475`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["47", "20"], ",", 
       RowBox[{"{", 
        RowBox[{"0.13516310830582884`", ",", "0.13527487538423508`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["12", "5"], ",", 
       RowBox[{"{", 
        RowBox[{"0.1348866979025964`", ",", "0.13499271347052874`"}], "}"}]}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["49", "20"], ",", 
       RowBox[{"{", 
        RowBox[{"0.13461842549789074`", ",", "0.13471911809716478`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["5", "2"], ",", 
       RowBox[{"{", 
        RowBox[{"0.13435798171002858`", ",", "0.13445373948798112`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["509", "200"], ",", 
       RowBox[{"{", 
        RowBox[{"0.13410506803566646`", ",", "0.1341962433110067`"}], "}"}]}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["13", "5"], ",", 
       RowBox[{"{", 
        RowBox[{"0.13385939702973215`", ",", "0.13394631025991233`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["53", "20"], ",", 
       RowBox[{"{", 
        RowBox[{"0.13362069234430565`", ",", "0.13370363558285547`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["27", "10"], ",", 
       RowBox[{"{", 
        RowBox[{"0.1333886886270699`", ",", "0.13346792854435466`"}], "}"}]}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["11", "4"], ",", 
       RowBox[{"{", 
        RowBox[{"0.13316313139734084`", ",", "0.13323891192918735`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["14", "5"], ",", 
       RowBox[{"{", 
        RowBox[{"0.13294377675574895`", ",", "0.1330163214295918`"}], "}"}]}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["57", "20"], ",", 
       RowBox[{"{", 
        RowBox[{"0.1327303910981748`", ",", "0.13279990508427125`"}], "}"}]}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["29", "10"], ",", 
       RowBox[{"{", 
        RowBox[{"0.1325227507979298`", ",", "0.13258942272524693`"}], "}"}]}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["59", "20"], ",", 
       RowBox[{"{", 
        RowBox[{"0.13232064186505693`", ",", "0.13238464541889358`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", 
       RowBox[{"{", 
        RowBox[{"0.13212385957649328`", ",", "0.1321853549276984`"}], "}"}]}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["61", "20"], ",", 
       RowBox[{"{", 
        RowBox[{"0.13193220811103196`", ",", "0.13199134318310204`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["31", "10"], ",", 
       RowBox[{"{", 
        RowBox[{"0.13174550014588024`", ",", "0.1318024117465433`"}], "}"}]}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["63", "20"], ",", 
       RowBox[{"{", 
        RowBox[{"0.13156355651879673`", ",", "0.13161837135029483`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["16", "5"], ",", 
       RowBox[{"{", 
        RowBox[{"0.13138620587150684`", ",", "0.1314390414471132`"}], "}"}]}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["13", "4"], ",", 
       RowBox[{"{", 
        RowBox[{"0.13121328418118366`", ",", "0.13126424962840744`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["33", "10"], ",", 
       RowBox[{"{", 
        RowBox[{"0.131044639619485`", ",", "0.13109383555842086`"}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["67", "20"], ",", 
       RowBox[{"{", 
        RowBox[{"0.13088011455812615`", ",", "0.13092763590285791`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["17", "5"], ",", 
       RowBox[{"{", 
        RowBox[{"0.13071956862930298`", ",", "0.13076550333426606`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["69", "20"], ",", 
       RowBox[{"{", 
        RowBox[{"0.13056286441164125`", ",", "0.13060729455523037`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["7", "2"], ",", 
       RowBox[{"{", 
        RowBox[{"0.1304098775119989`", ",", "0.13045287859051874`"}], "}"}]}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["71", "20"], ",", 
       RowBox[{"{", 
        RowBox[{"0.13026047093798965`", ",", "0.130302115209778`"}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["18", "5"], ",", 
       RowBox[{"{", 
        RowBox[{"0.1301145300465081`", ",", "0.13015488446415`"}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["73", "20"], ",", 
       RowBox[{"{", 
        RowBox[{"0.12997193714800437`", ",", "0.13001106441557023`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["37", "10"], ",", 
       RowBox[{"{", 
        RowBox[{"0.12983258439279527`", ",", "0.1298705431803759`"}], "}"}]}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["15", "4"], ",", 
       RowBox[{"{", 
        RowBox[{"0.1296963645464367`", ",", "0.12973321000156057`"}], "}"}]}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["19", "5"], ",", 
       RowBox[{"{", 
        RowBox[{"0.1295631742750122`", ",", "0.1295989582589058`"}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["77", "20"], ",", 
       RowBox[{"{", 
        RowBox[{"0.1294329211119475`", ",", "0.12946769227170307`"}], "}"}]}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["39", "10"], ",", 
       RowBox[{"{", 
        RowBox[{"0.12930550712004896`", ",", "0.12933931125446016`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["79", "20"], ",", 
       RowBox[{"{", 
        RowBox[{"0.12918084411210137`", ",", "0.1292137243574565`"}], "}"}]}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", 
       RowBox[{"{", 
        RowBox[{"0.12905884288482197`", ",", "0.12909084026365222`"}], 
        "}"}]}], "}"}]}], "}"}]}], ";"}]], "Code",
 InitializationCell->False,
 CellChangeTimes->{{3.85522692964627*^9, 3.855226931108824*^9}, {
   3.8552269614348454`*^9, 3.855226962950535*^9}, {3.8553412176028547`*^9, 
   3.855341218465314*^9}, 3.856076466047016*^9, {3.856443213518386*^9, 
   3.856443218840691*^9}},ExpressionUUID->"2e1aff49-1032-4c81-92e5-\
d31f90db6148"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Weak coupling Data", "Title",
 CellChangeTimes->{{3.856442773375103*^9, 3.8564427777085533`*^9}, {
  3.856508281806229*^9, 3.856508285452899*^9}, {3.856509924720091*^9, 
  3.8565099281247873`*^9}},ExpressionUUID->"3d46c150-f290-4a91-b268-\
956d37deb584"],

Cell[CellGroupData[{

Cell["Reduced Correlator at weak coupling", "Section",
 CellChangeTimes->{{3.8565061033066063`*^9, 
  3.856506114743512*^9}},ExpressionUUID->"fa716afc-0165-47cd-a6a8-\
e1587c9b69df"],

Cell[TextData[{
 "Reduced correlator f(x) up to order ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["g", "4"], TraditionalForm]],ExpressionUUID->
  "7faac298-11a4-46dd-95e0-d60589224fe2"],
 " in terms of HPL (Harmonic PolyLogarithms).\nThe package HPL.m is needed \
(more info in [hep-ph/0507152] and [hep-ph/0703052])."
}], "Text",
 CellChangeTimes->{{3.856442786177067*^9, 3.856442997618703*^9}, {
  3.8564430479390593`*^9, 3.856443112828375*^9}, {3.856506286123908*^9, 
  3.856506306897827*^9}, {3.856506348284601*^9, 3.856506391027931*^9}, {
  3.8565064596315813`*^9, 3.8565064671097927`*^9}, {3.856506526602243*^9, 
  3.8565065399315567`*^9}, {3.856876327891882*^9, 
  3.856876351051057*^9}},ExpressionUUID->"59fe07b7-c728-4595-afd7-\
59a5576f545d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Order", " ", 
  SuperscriptBox["g", "0"]}]], "Subsection",
 CellChangeTimes->{{3.8565063153374357`*^9, 3.856506317447356*^9}, 
   3.856506575287777*^9},ExpressionUUID->"f3103832-8dcf-47f2-8434-\
3a22e544e44c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"f0", "=", 
   RowBox[{
    FractionBox["x", 
     RowBox[{"1", "-", "x"}]], 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"2", " ", "x"}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.856507644161902*^9, 3.856507647680469*^9}, {
  3.8565077073192596`*^9, 
  3.856507753916184*^9}},ExpressionUUID->"7e312317-556d-40f1-850d-\
c11f824b10e2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Order", " ", 
  SuperscriptBox["g", "2"]}]], "Subsection",
 CellChangeTimes->{{3.85650631942174*^9, 3.856506326053491*^9}, 
   3.856506579886067*^9},ExpressionUUID->"57769bd6-fbd3-4941-adab-\
7c1c5e53041b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"f1", "=", 
   RowBox[{
    FractionBox["x", 
     RowBox[{"1", "-", "x"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", 
          RowBox[{"\[Pi]", "^", "2"}]}], "3"]}], " ", "x"}], "+", 
      RowBox[{"2", 
       RowBox[{"HPL", "[", 
        RowBox[{
         RowBox[{"{", "2", "}"}], ",", "x"}], "]"}]}], "-", 
      RowBox[{"2", 
       RowBox[{"HPL", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", "x"}], "]"}]}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.856507755772416*^9, 
  3.8565077564041224`*^9}},ExpressionUUID->"7d09d2db-c08a-4db4-ba02-\
a19dcd17e64f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Order", " ", 
  SuperscriptBox["g", "4"]}]], "Subsection",
 CellChangeTimes->{{3.856506333287915*^9, 3.8565063365667963`*^9}, 
   3.856506584022223*^9},ExpressionUUID->"7d99a33d-aace-4865-9d88-\
12b73a52665b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"f2", "=", 
   RowBox[{
    FractionBox["x", 
     RowBox[{"1", "-", "x"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "12"}], " ", 
       RowBox[{"Zeta", "[", "3", "]"}], " ", 
       RowBox[{"HPL", "[", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", "x"}], "]"}]}], "+", 
      RowBox[{
       FractionBox["4", "3"], " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"HPL", "[", 
        RowBox[{
         RowBox[{"{", "2", "}"}], ",", "x"}], "]"}]}], "-", 
      RowBox[{
       FractionBox["4", "3"], " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"HPL", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", "x"}], "]"}]}], "+", 
      RowBox[{
       FractionBox["4", "3"], " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"HPL", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}], ",", "x"}], "]"}]}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"HPL", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "3"}], "}"}], ",", "x"}], "]"}]}], "-", 
      RowBox[{"4", " ", 
       RowBox[{"HPL", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "2"}], "}"}], ",", "x"}], "]"}]}], "+", 
      RowBox[{"8", " ", 
       RowBox[{"HPL", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"3", ",", "0"}], "}"}], ",", "x"}], "]"}]}], "+", 
      RowBox[{"8", " ", 
       RowBox[{"HPL", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"3", ",", "1"}], "}"}], ",", "x"}], "]"}]}], "-", 
      RowBox[{"8", " ", 
       RowBox[{"HPL", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "1", ",", "2"}], "}"}], ",", "x"}], "]"}]}], "+", 
      
      RowBox[{"4", " ", 
       RowBox[{"HPL", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "2", ",", "0"}], "}"}], ",", "x"}], "]"}]}], "+", 
      
      RowBox[{"8", " ", 
       RowBox[{"HPL", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "2", ",", "1"}], "}"}], ",", "x"}], "]"}]}], "-", 
      
      RowBox[{"8", " ", 
       RowBox[{"HPL", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "0", ",", "0"}], "}"}], ",", "x"}], "]"}]}], "-", 
      
      RowBox[{"4", " ", 
       RowBox[{"HPL", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "1", ",", "0"}], "}"}], ",", "x"}], "]"}]}], "-", 
      
      RowBox[{"8", " ", 
       RowBox[{"HPL", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "1", ",", "0", ",", "0"}], "}"}], ",", "x"}], 
        "]"}]}], "+", 
      FractionBox[
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", "x"}], "15"]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.856507823124137*^9, 3.856507826411257*^9}, 
   3.856508089474675*^9},ExpressionUUID->"44207203-94dc-4b2a-a487-\
8dc193d232f8"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Correlator at weak coupling", "Section",
 CellChangeTimes->{{3.8565061033066063`*^9, 3.856506114743512*^9}, 
   3.856506603765895*^9},ExpressionUUID->"5666c25d-644d-4b9c-a019-\
8a5cb1bbf592"],

Cell[TextData[{
 "Correlator ",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    RowBox[{
     RowBox[{"G", "(", "x", ")"}], "=", 
     FractionBox[
      RowBox[{"\[LeftAngleBracket]", 
       RowBox[{"\[LeftAngleBracket]", " ", 
        RowBox[{
         RowBox[{
          SubscriptBox["\[CapitalPhi]", "\[UpTee]"], "(", 
          SubscriptBox["x", "1"], ")"}], " ", 
         RowBox[{
          SubscriptBox["\[CapitalPhi]", "\[UpTee]"], "(", 
          SubscriptBox["x", "2"], ")"}], " ", 
         RowBox[{
          SubscriptBox["\[CapitalPhi]", "\[UpTee]"], "(", 
          SubscriptBox["x", "3"], ")"}], " ", 
         RowBox[{
          SubscriptBox["\[CapitalPhi]", "\[UpTee]"], "(", 
          SubscriptBox["x", "4"], ")"}]}], "\[RightAngleBracket]"}], 
       "\[RightAngleBracket]"}], 
      RowBox[{
       RowBox[{"\[LeftAngleBracket]", 
        RowBox[{"\[LeftAngleBracket]", " ", 
         RowBox[{
          RowBox[{
           SubscriptBox["\[CapitalPhi]", "\[UpTee]"], "(", 
           SubscriptBox["x", "1"], ")"}], " ", 
          RowBox[{
           SubscriptBox["\[CapitalPhi]", "\[UpTee]"], "(", 
           SubscriptBox["x", "2"], ")"}]}], " ", "\[RightAngleBracket]"}], 
        "\[RightAngleBracket]"}], 
       RowBox[{"\[LeftAngleBracket]", 
        RowBox[{"\[LeftAngleBracket]", " ", 
         RowBox[{
          RowBox[{
           SubscriptBox["\[CapitalPhi]", "\[UpTee]"], "(", 
           SubscriptBox["x", "3"], ")"}], " ", 
          RowBox[{
           SubscriptBox["\[CapitalPhi]", "\[UpTee]"], "(", 
           SubscriptBox["x", "4"], ")"}]}], " ", "\[RightAngleBracket]"}], 
        "\[RightAngleBracket]"}]}]], " "}]}], TraditionalForm]],
  ExpressionUUID->"60ae4bcc-1329-4bd9-baec-9d3e1e1a78cd"],
 "  up to order ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["g", "4"], TraditionalForm]],ExpressionUUID->
  "55ddca8f-79e9-4198-ab14-cd47aaff2a14"],
 " in terms of HPL.\nThe package HPL.m is needed (more info in \
[hep-ph/0507152] and [hep-ph/0703052])."
}], "Text",
 CellChangeTimes->{{3.856442786177067*^9, 3.856442997618703*^9}, {
   3.8564430479390593`*^9, 3.856443112828375*^9}, {3.856506286123908*^9, 
   3.856506306897827*^9}, {3.856506348284601*^9, 3.856506391027931*^9}, {
   3.8565064596315813`*^9, 3.8565064671097927`*^9}, {3.856506526602243*^9, 
   3.8565065399315567`*^9}, {3.856506607828553*^9, 3.856506624734461*^9}, {
   3.856506681482465*^9, 3.8565066924636307`*^9}, {3.8565067558643312`*^9, 
   3.856506760302524*^9}, {3.856506826855365*^9, 3.856506842417992*^9}, {
   3.8565069003368397`*^9, 3.856506941520262*^9}, 3.856876360410775*^9, {
   3.856876579372613*^9, 
   3.8568766277088833`*^9}},ExpressionUUID->"532251cd-dbee-4331-8b33-\
3b1d27ef3be2"],

Cell[CellGroupData[{

Cell["From reduced to full", "Subsection",
 CellChangeTimes->{{3.8224854247104387`*^9, 
  3.822485428189196*^9}},ExpressionUUID->"c6f1ae82-6057-417a-91f3-\
00bb1ea61005"],

Cell["G(x) in terms of f(x)", "Text",
 CellChangeTimes->{{3.856442786177067*^9, 3.856442997618703*^9}, {
  3.8564430479390593`*^9, 3.856443112828375*^9}, {3.856506286123908*^9, 
  3.856506306897827*^9}, {3.856506348284601*^9, 3.856506391027931*^9}, {
  3.8565064596315813`*^9, 3.8565064671097927`*^9}, {3.856506526602243*^9, 
  3.8565065399315567`*^9}, {3.856506607828553*^9, 3.856506624734461*^9}, {
  3.856506681482465*^9, 3.8565066924636307`*^9}, {3.8565067558643312`*^9, 
  3.856506760302524*^9}, {3.856506826855365*^9, 3.856506842417992*^9}, {
  3.8565069003368397`*^9, 3.856506941520262*^9}, {3.856507298898608*^9, 
  3.856507316488635*^9}},ExpressionUUID->"f20e2d04-67e8-4b1c-84b3-\
b3b28e9484da"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[DoubleStruckCapitalF]", " ", 
   SuperscriptBox["x", "2"]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox["2", "x"], "-", "1"}], ")"}], 
   RowBox[{"f", "[", "x", "]"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["x", "2"], "-", "x", "+", "1"}], ")"}], 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"f", "[", "x", "]"}], ",", "x"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8565070440811987`*^9, 3.856507087063664*^9}, {
   3.85650722225012*^9, 3.856507275386902*^9}, 
   3.8565079180660963`*^9},ExpressionUUID->"b35b32ce-67cb-4b2e-b626-\
f0cfef4dc730"],

Cell["with", "Text",
 CellChangeTimes->{{3.856442786177067*^9, 3.856442997618703*^9}, {
  3.8564430479390593`*^9, 3.856443112828375*^9}, {3.856506286123908*^9, 
  3.856506306897827*^9}, {3.856506348284601*^9, 3.856506391027931*^9}, {
  3.8565064596315813`*^9, 3.8565064671097927`*^9}, {3.856506526602243*^9, 
  3.8565065399315567`*^9}, {3.856506607828553*^9, 3.856506624734461*^9}, {
  3.856506681482465*^9, 3.8565066924636307`*^9}, {3.8565067558643312`*^9, 
  3.856506760302524*^9}, {3.856506826855365*^9, 3.856506842417992*^9}, {
  3.8565069003368397`*^9, 3.856506941520262*^9}, {3.856507361290881*^9, 
  3.856507364240101*^9}},ExpressionUUID->"74628e04-336d-4b9d-9cf2-\
0469a730bc55"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"WHalfBPSPlanar", "[", "\[Lambda]_", "]"}], ":=", 
   RowBox[{
    FractionBox["2", 
     SqrtBox["\[Lambda]"]], 
    RowBox[{"BesselI", "[", 
     RowBox[{"1", ",", 
      SqrtBox["\[Lambda]"]}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.8565080838107243`*^9},ExpressionUUID->"39c59f6b-17ef-4565-aaad-\
903eaa6833bd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[DoubleStruckCapitalF]", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Simplify", "[", 
      FractionBox[
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"WHalfBPSPlanar", "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SubscriptBox["\[PartialD]", 
            RowBox[{"{", 
             RowBox[{"\[Lambda]", ",", "2"}], "}"}]], 
           RowBox[{"WHalfBPSPlanar", "[", "\[Lambda]", "]"}]}]}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[PartialD]", 
           RowBox[{"{", 
            RowBox[{"\[Lambda]", ",", "1"}], "}"}]], 
          RowBox[{"WHalfBPSPlanar", "[", "\[Lambda]", "]"}]}], ")"}], "2"]], 
      "]"}], "/.", 
     RowBox[{"\[Lambda]", "\[Rule]", 
      RowBox[{"16", " ", 
       RowBox[{"\[Pi]", "^", "2"}], 
       RowBox[{"g", "^", "2"}]}]}]}], "//", "FullSimplify"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{3.8565073724552794`*^9, 3.85650757638391*^9, 
  3.856508085618243*^9},ExpressionUUID->"6a8848e8-6480-45b0-b1cc-\
3bed8f44fb69"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Order", " ", 
  SuperscriptBox["g", "0"]}]], "Subsection",
 CellChangeTimes->{{3.8565063153374357`*^9, 3.856506317447356*^9}, 
   3.856506575287777*^9},ExpressionUUID->"91110de6-d1a3-48bf-84d7-\
190300ee50a4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"G0", "=", 
   FractionBox[
    RowBox[{"1", "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "x"}]}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"]]}], ";"}]], "Input",
 CellChangeTimes->{{3.856508014374333*^9, 3.8565080152298727`*^9}, 
   3.856508080769919*^9},ExpressionUUID->"97042214-5788-4e6a-af4d-\
ab7a84c94724"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Order", " ", 
  SuperscriptBox["g", "2"]}]], "Subsection",
 CellChangeTimes->{{3.85650631942174*^9, 3.856506326053491*^9}, 
   3.856506579886067*^9},ExpressionUUID->"64ff1c45-c0c4-4c9b-ba05-\
70b9bbf8f6c7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"G1", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"3", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"]}]], "2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["x", "2"]}], "+", 
      RowBox[{"3", " ", "x", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "x"}]}], ")"}], " ", 
       RowBox[{"HPL", "[", 
        RowBox[{
         RowBox[{"{", "0", "}"}], ",", "x"}], "]"}]}], "+", 
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "x"}]}], ")"}], " ", 
       RowBox[{"HPL", "[", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", "x"}], "]"}]}], "+", 
      RowBox[{"3", " ", 
       RowBox[{"HPL", "[", 
        RowBox[{
         RowBox[{"{", "2", "}"}], ",", "x"}], "]"}]}], "-", 
      RowBox[{"6", " ", "x", " ", 
       RowBox[{"HPL", "[", 
        RowBox[{
         RowBox[{"{", "2", "}"}], ",", "x"}], "]"}]}], "+", 
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", "x"}]}], ")"}], " ", 
       RowBox[{"HPL", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", "x"}], "]"}]}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.856508076109528*^9, 
  3.856508079372383*^9}},ExpressionUUID->"3fae7b42-8491-4a13-a04f-\
02a2360b932d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Order", " ", 
  SuperscriptBox["g", "4"]}]], "Subsection",
 CellChangeTimes->{{3.856506333287915*^9, 3.8565063365667963`*^9}, 
   3.856506584022223*^9},ExpressionUUID->"e938c161-f6c5-45ed-9559-\
8d5c8fc9ab18"],

Cell[BoxData[
 RowBox[{
  RowBox[{"G2", "=", 
   RowBox[{
    FractionBox["4", "15"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       SuperscriptBox["x", "2"]}], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "x"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["\[Pi]", "4"], " ", "x"}], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", "2", "}"}], ",", "x"}], "]"}], "-", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"1", ",", "0"}], "}"}], ",", "x"}], "]"}], "+", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"1", ",", "1"}], "}"}], ",", "x"}], "]"}]}], ")"}]}], 
         "+", 
         RowBox[{"15", " ", 
          RowBox[{"HPL", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "3"}], "}"}], ",", "x"}], "]"}]}], "-", 
         RowBox[{"15", " ", 
          RowBox[{"HPL", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2"}], "}"}], ",", "x"}], "]"}]}], "+", 
         RowBox[{"30", " ", 
          RowBox[{"HPL", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "0"}], "}"}], ",", "x"}], "]"}]}], "+", 
         RowBox[{"30", " ", 
          RowBox[{"HPL", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "1"}], "}"}], ",", "x"}], "]"}]}], "-", 
         RowBox[{"30", " ", 
          RowBox[{"HPL", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "1", ",", "2"}], "}"}], ",", "x"}], "]"}]}], 
         "+", 
         RowBox[{"15", " ", 
          RowBox[{"HPL", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "2", ",", "0"}], "}"}], ",", "x"}], "]"}]}], 
         "+", 
         RowBox[{"30", " ", 
          RowBox[{"HPL", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "2", ",", "1"}], "}"}], ",", "x"}], "]"}]}], 
         "-", 
         RowBox[{"30", " ", 
          RowBox[{"HPL", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "0", ",", "0"}], "}"}], ",", "x"}], "]"}]}], 
         "-", 
         RowBox[{"15", " ", 
          RowBox[{"HPL", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "1", ",", "0"}], "}"}], ",", "x"}], "]"}]}], 
         "-", 
         RowBox[{"30", " ", 
          RowBox[{"HPL", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "1", ",", "0", ",", "0"}], "}"}], ",", "x"}], 
           "]"}]}], "-", 
         RowBox[{"45", " ", 
          RowBox[{"HPL", "[", 
           RowBox[{
            RowBox[{"{", "1", "}"}], ",", "x"}], "]"}], " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"]], 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "x"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["\[Pi]", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "x"}], ")"}], " ", "x"}], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "x", " ", 
          RowBox[{"HPL", "[", 
           RowBox[{
            RowBox[{"{", "0", "}"}], ",", "x"}], "]"}]}], "-", 
         RowBox[{"15", " ", "x", " ", 
          RowBox[{"HPL", "[", 
           RowBox[{
            RowBox[{"{", "3", "}"}], ",", "x"}], "]"}]}], "-", 
         RowBox[{"5", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", "1", "}"}], ",", "x"}], "]"}], "+", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", "2", "}"}], ",", "x"}], "]"}], "-", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"1", ",", "0"}], "}"}], ",", "x"}], "]"}], "+", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"1", ",", "1"}], "}"}], ",", "x"}], "]"}]}], ")"}]}], 
         "+", 
         RowBox[{"15", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "x"}], ")"}], " ", 
          RowBox[{"HPL", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "2"}], "}"}], ",", "x"}], "]"}]}], "-", 
         RowBox[{"15", " ", 
          RowBox[{"HPL", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "3"}], "}"}], ",", "x"}], "]"}]}], "-", 
         RowBox[{"30", " ", 
          RowBox[{"HPL", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "0"}], "}"}], ",", "x"}], "]"}]}], "+", 
         RowBox[{"15", " ", "x", " ", 
          RowBox[{"HPL", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "0"}], "}"}], ",", "x"}], "]"}]}], "-", 
         RowBox[{"30", " ", 
          RowBox[{"HPL", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "1"}], "}"}], ",", "x"}], "]"}]}], "+", 
         RowBox[{"15", " ", 
          RowBox[{"HPL", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2"}], "}"}], ",", "x"}], "]"}]}], "-", 
         RowBox[{"30", " ", 
          RowBox[{"HPL", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "0"}], "}"}], ",", "x"}], "]"}]}], "-", 
         RowBox[{"30", " ", 
          RowBox[{"HPL", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "1"}], "}"}], ",", "x"}], "]"}]}], "+", 
         RowBox[{"30", " ", 
          RowBox[{"HPL", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", "x"}], "]"}]}], 
         "+", 
         RowBox[{"15", " ", 
          RowBox[{"HPL", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "1", ",", "0"}], "}"}], ",", "x"}], "]"}]}], 
         "-", 
         RowBox[{"15", " ", "x", " ", 
          RowBox[{"HPL", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "1", ",", "0"}], "}"}], ",", "x"}], "]"}]}], 
         "+", 
         RowBox[{"30", " ", 
          RowBox[{"HPL", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "1", ",", "2"}], "}"}], ",", "x"}], "]"}]}], 
         "-", 
         RowBox[{"15", " ", 
          RowBox[{"HPL", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "2", ",", "0"}], "}"}], ",", "x"}], "]"}]}], 
         "-", 
         RowBox[{"30", " ", 
          RowBox[{"HPL", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "2", ",", "1"}], "}"}], ",", "x"}], "]"}]}], 
         "+", 
         RowBox[{"30", " ", 
          RowBox[{"HPL", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "0", ",", "0"}], "}"}], ",", "x"}], "]"}]}], 
         "+", 
         RowBox[{"15", " ", 
          RowBox[{"HPL", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "1", ",", "0"}], "}"}], ",", "x"}], "]"}]}], 
         "+", 
         RowBox[{"30", " ", 
          RowBox[{"HPL", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "1", ",", "0", ",", "0"}], "}"}], ",", "x"}], 
           "]"}]}], "+", 
         RowBox[{"45", " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", "1", "}"}], ",", "x"}], "]"}]}], ")"}], " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.85650813207649*^9, 
  3.856508134456583*^9}},ExpressionUUID->"ec381539-f2d5-4c4e-a857-\
ffe388eb1f57"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Spectrum at weak coupling", "Section",
 CellChangeTimes->{{3.856508305467511*^9, 3.856508313619109*^9}, {
  3.856509045938476*^9, 
  3.856509048656858*^9}},ExpressionUUID->"062f67e7-81ff-43e7-9b4f-\
2fc3d4a01a61"],

Cell[CellGroupData[{

Cell[TextData[{
 "J = 1 at order ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["g", "10"], TraditionalForm]],ExpressionUUID->
  "57a73221-e069-4af2-853b-8c9b912abb10"]
}], "Subsection",
 CellChangeTimes->{{3.856508633963398*^9, 3.856508636985649*^9}, {
  3.8565087638162327`*^9, 3.85650876613441*^9}, {3.856509174458399*^9, 
  3.85650917469881*^9}},ExpressionUUID->"78b5423f-8c1c-47ef-8f4e-\
16b59a8db3f2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalDelta]1", "=", 
   RowBox[{"1", "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["g", "2"]}], "-", 
    RowBox[{"16", " ", 
     SuperscriptBox["g", "4"]}], "+", 
    RowBox[{
     SuperscriptBox["g", "6"], " ", 
     RowBox[{"(", 
      RowBox[{"128", "-", 
       FractionBox[
        RowBox[{"56", " ", 
         SuperscriptBox["\[Pi]", "4"]}], "45"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["g", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"272", " ", 
         SuperscriptBox["\[Pi]", "6"]}], "135"], "-", 
       RowBox[{
        FractionBox["64", "3"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"Zeta", "[", "3", "]"}]}], ")"}]}], "+", 
       RowBox[{"32", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
          RowBox[{"5", " ", 
           RowBox[{"(", 
            RowBox[{"8", "+", 
             RowBox[{"Zeta", "[", "5", "]"}]}], ")"}]}]}], ")"}]}]}], ")"}]}],
     "+", 
    RowBox[{
     SuperscriptBox["g", "10"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"32", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1270080"}], "+", 
            RowBox[{"75600", " ", 
             SuperscriptBox["\[Pi]", "2"]}], "+", 
            RowBox[{"1764", " ", 
             SuperscriptBox["\[Pi]", "4"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Pi]", "6"]}], "+", 
            RowBox[{"229", " ", 
             SuperscriptBox["\[Pi]", "8"]}]}], ")"}]}], "2835"]}], "+", 
       RowBox[{
        FractionBox["64", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[Pi]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "\[Pi]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"12", "+", 
          SuperscriptBox["\[Pi]", "2"]}], ")"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
       RowBox[{"384", " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "+", 
       RowBox[{
        FractionBox["64", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "30"}], "+", 
          RowBox[{"7", " ", 
           SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
        RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
       RowBox[{"2688", " ", 
        RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.856509130031892*^9, 
  3.8565091341541224`*^9}},ExpressionUUID->"4ce2d4b4-f6df-49bd-b333-\
c985f0d92d6b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "J = 2 at order ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["g", "6"], TraditionalForm]],ExpressionUUID->
  "f5b97865-6665-4b7c-9435-986943be4da8"]
}], "Subsection",
 CellChangeTimes->{{3.856508639801717*^9, 3.8565086426897917`*^9}, {
  3.85650875863232*^9, 3.8565087611025267`*^9}, {3.856509188031559*^9, 
  3.856509188732637*^9}, {3.8565092484561863`*^9, 
  3.856509248519999*^9}},ExpressionUUID->"9ab8c303-179d-4e6e-bb0f-\
13ee453ac91c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalDelta]2", "=", 
   RowBox[{"2", "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"5", "-", 
       SqrtBox["5"]}], ")"}], " ", 
     SuperscriptBox["g", "2"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "18"}], "+", 
       RowBox[{"8", " ", 
        SqrtBox["5"]}]}], ")"}], " ", 
     SuperscriptBox["g", "4"]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     SuperscriptBox["g", "6"], " ", 
     RowBox[{"(", 
      RowBox[{"370", "+", 
       FractionBox[
        RowBox[{"52", " ", 
         SuperscriptBox["\[Pi]", "2"]}], "3"], "-", 
       FractionBox[
        RowBox[{"28", " ", 
         SuperscriptBox["\[Pi]", "4"]}], "9"], "-", 
       RowBox[{
        SqrtBox["5"], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox["874", "5"], "+", 
          FractionBox[
           RowBox[{"20", " ", 
            SuperscriptBox["\[Pi]", "2"]}], "3"], "-", 
          FractionBox[
           RowBox[{"28", " ", 
            SuperscriptBox["\[Pi]", "4"]}], "15"]}], ")"}]}]}], ")"}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.856509224804721*^9, 
  3.856509240636434*^9}},ExpressionUUID->"921d7db4-48ff-4a94-aa99-\
22664a799680"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalDelta]3", "=", 
   RowBox[{"2", "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"5", "+", 
       SqrtBox["5"]}], ")"}], " ", 
     SuperscriptBox["g", "2"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "18"}], "-", 
       RowBox[{"8", " ", 
        SqrtBox["5"]}]}], ")"}], " ", 
     SuperscriptBox["g", "4"]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     SuperscriptBox["g", "6"], " ", 
     RowBox[{"(", 
      RowBox[{"370", "+", 
       FractionBox[
        RowBox[{"52", " ", 
         SuperscriptBox["\[Pi]", "2"]}], "3"], "-", 
       FractionBox[
        RowBox[{"28", " ", 
         SuperscriptBox["\[Pi]", "4"]}], "9"], "+", 
       RowBox[{
        SqrtBox["5"], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox["874", "5"], "+", 
          FractionBox[
           RowBox[{"20", " ", 
            SuperscriptBox["\[Pi]", "2"]}], "3"], "-", 
          FractionBox[
           RowBox[{"28", " ", 
            SuperscriptBox["\[Pi]", "4"]}], "15"]}], ")"}]}]}], ")"}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.856509220428361*^9, 
  3.856509243139696*^9}},ExpressionUUID->"c4e5959b-d3ea-4462-87de-\
907adf27c75e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "J = 3 at order ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["g", "4"], TraditionalForm]],ExpressionUUID->
  "f8113ceb-9769-4340-87dc-579d86a659f5"],
 " and ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["g", "6"], TraditionalForm]],ExpressionUUID->
  "447e4c04-a5ca-41c1-8a1e-82f9c7a47137"]
}], "Subsection",
 CellChangeTimes->{{3.856508639801717*^9, 3.8565086426897917`*^9}, {
  3.85650875863232*^9, 3.8565087611025267`*^9}, {3.856509189613714*^9, 
  3.856509189668312*^9}, {3.856509348916408*^9, 3.856509348978899*^9}, {
  3.8565094992580557`*^9, 
  3.85650950148643*^9}},ExpressionUUID->"af976f52-f463-431a-9404-\
cb9d70609843"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalDelta]4", "=", 
   RowBox[{"3", "+", 
    RowBox[{
     SuperscriptBox["g", "2"], " ", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "128"}], "+", 
         RowBox[{"96", " ", "#1"}], "-", 
         RowBox[{"19", " ", 
          SuperscriptBox["#1", "2"]}], "+", 
         SuperscriptBox["#1", "3"]}], "&"}], ",", "1"}], "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["g", "4"], " ", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"12200", "+", 
         RowBox[{"1008864", " ", "#1"}], "+", 
         RowBox[{"59143", " ", 
          SuperscriptBox["#1", "2"]}], "+", 
         RowBox[{"781", " ", 
          SuperscriptBox["#1", "3"]}]}], "&"}], ",", "3"}], "]"}]}]}]}], 
  ";"}]], "Input",ExpressionUUID->"af6fdadc-0873-4914-8f59-617314d4de04"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalDelta]5", "=", 
   RowBox[{"3", "+", 
    RowBox[{
     SuperscriptBox["g", "2"], " ", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "128"}], "+", 
         RowBox[{"96", " ", "#1"}], "-", 
         RowBox[{"19", " ", 
          SuperscriptBox["#1", "2"]}], "+", 
         SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["g", "4"], " ", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"12200", "+", 
         RowBox[{"1008864", " ", "#1"}], "+", 
         RowBox[{"59143", " ", 
          SuperscriptBox["#1", "2"]}], "+", 
         RowBox[{"781", " ", 
          SuperscriptBox["#1", "3"]}]}], "&"}], ",", "2"}], "]"}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.85650938941378*^9, 3.856509390934016*^9}, 
   3.856509636940825*^9, 
   3.856509831691842*^9},ExpressionUUID->"9f544aeb-cad4-4312-997e-\
a15c01f9e124"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalDelta]6", "=", 
   RowBox[{"3", "+", 
    RowBox[{
     FractionBox["1", "3"], " ", 
     RowBox[{"(", 
      RowBox[{"23", "-", 
       SqrtBox["37"]}], ")"}], " ", 
     SuperscriptBox["g", "2"]}], "-", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"138824", "-", 
        RowBox[{"21943", " ", 
         SqrtBox["37"]}]}], ")"}], " ", 
      SuperscriptBox["g", "4"]}], "10989"]}]}], ";"}]], "Input",ExpressionUUID\
->"0877bbe4-58ad-4a81-bc8c-a974faaf3542"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalDelta]7", "=", 
   RowBox[{"3", "+", 
    RowBox[{"9", " ", 
     SuperscriptBox["g", "2"]}], "-", 
    FractionBox[
     RowBox[{"69", " ", 
      SuperscriptBox["g", "4"]}], "2"], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["501", "2"], "-", 
       FractionBox[
        RowBox[{"7", 
         SuperscriptBox["\[Pi]", "2"]}], "2"]}], ")"}], 
     SuperscriptBox["g", "6"]}]}]}], ";"}]], "Input",ExpressionUUID->\
"02b353a8-7a58-4dcb-96fe-ef379bbe9d1b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalDelta]8", "=", 
   RowBox[{"3", "+", 
    RowBox[{
     FractionBox["1", "3"], " ", 
     RowBox[{"(", 
      RowBox[{"23", "+", 
       SqrtBox["37"]}], ")"}], " ", 
     SuperscriptBox["g", "2"]}], "-", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"138824", "+", 
        RowBox[{"21943", " ", 
         SqrtBox["37"]}]}], ")"}], " ", 
      SuperscriptBox["g", "4"]}], "10989"]}]}], ";"}]], "Input",ExpressionUUID\
->"6f33ab04-0a3f-4755-9b36-4a4e057329d0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalDelta]9", "=", 
   RowBox[{"3", "+", 
    RowBox[{
     SuperscriptBox["g", "2"], " ", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "128"}], "+", 
         RowBox[{"96", " ", "#1"}], "-", 
         RowBox[{"19", " ", 
          SuperscriptBox["#1", "2"]}], "+", 
         SuperscriptBox["#1", "3"]}], "&"}], ",", "3"}], "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["g", "4"], " ", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"12200", "+", 
         RowBox[{"1008864", " ", "#1"}], "+", 
         RowBox[{"59143", " ", 
          SuperscriptBox["#1", "2"]}], "+", 
         RowBox[{"781", " ", 
          SuperscriptBox["#1", "3"]}]}], "&"}], ",", "1"}], "]"}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.856509480977132*^9, 3.856509483225689*^9}, 
   3.856509638005048*^9, {3.856509845722246*^9, 
   3.856509856302741*^9}},ExpressionUUID->"8c1d3f34-3159-4549-a13d-\
ea3edf2b51a0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "J = 4 (first state and leading twist) at order ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["g", "2"], TraditionalForm]],ExpressionUUID->
  "decb605c-b24c-487e-87e4-9afa0ed7af48"],
 " and ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["g", "4"], TraditionalForm]],ExpressionUUID->
  "dc23ee7b-c7c4-4bd3-bdff-26cd4a5beadd"]
}], "Subsection",
 CellChangeTimes->{{3.856508639801717*^9, 3.8565086426897917`*^9}, {
  3.85650875863232*^9, 3.8565087611025267`*^9}, {3.856509190860585*^9, 
  3.85650919092459*^9}, {3.856509337176141*^9, 3.856509354530428*^9}, {
  3.8565095297203693`*^9, 
  3.856509546316341*^9}},ExpressionUUID->"208bf1b4-478c-4fbc-b0ac-\
c27c6856d417"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalDelta]10", "=", 
   RowBox[{"4", "+", 
    RowBox[{
     SuperscriptBox["g", "2"], " ", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"6579328", "-", 
         RowBox[{"9811648", " ", "#1"}], "+", 
         RowBox[{"5722832", " ", 
          SuperscriptBox["#1", "2"]}], "-", 
         RowBox[{"1744800", " ", 
          SuperscriptBox["#1", "3"]}], "+", 
         RowBox[{"308444", " ", 
          SuperscriptBox["#1", "4"]}], "-", 
         RowBox[{"32724", " ", 
          SuperscriptBox["#1", "5"]}], "+", 
         RowBox[{"2052", " ", 
          SuperscriptBox["#1", "6"]}], "-", 
         RowBox[{"70", " ", 
          SuperscriptBox["#1", "7"]}], "+", 
         SuperscriptBox["#1", "8"]}], "&"}], ",", "1", ",", "0"}], 
      "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.856509619150296*^9, 3.856509630900703*^9}, {
  3.856509721738006*^9, 3.856509722313965*^9}, {3.85652686268617*^9, 
  3.856526886915639*^9}},ExpressionUUID->"dd12f08f-f9fd-4551-8bbe-\
57f7be327344"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalDelta]11", "=", 
   RowBox[{"4", "+", 
    RowBox[{
     SuperscriptBox["g", "2"], " ", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "1274"}], "+", 
         RowBox[{"553", " ", "#1"}], "-", 
         RowBox[{"73", " ", 
          SuperscriptBox["#1", "2"]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["#1", "3"]}]}], "&"}], ",", "1"}], "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["g", "4"], " ", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"57114350496", "+", 
         RowBox[{"66692590965", " ", "#1"}], "+", 
         RowBox[{"3007792328", " ", 
          SuperscriptBox["#1", "2"]}], "+", 
         RowBox[{"32399568", " ", 
          SuperscriptBox["#1", "3"]}]}], "&"}], ",", "3"}], "]"}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.856509680572105*^9, 3.856509707933207*^9}, 
   3.856509745613348*^9, 
   3.8565097856298313`*^9},ExpressionUUID->"ee2e0b9f-08d9-41b4-82a2-\
db67e6f80c32"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalDelta]12", "=", 
   RowBox[{"4", "+", 
    RowBox[{
     SuperscriptBox["g", "2"], " ", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "1274"}], "+", 
         RowBox[{"553", " ", "#1"}], "-", 
         RowBox[{"73", " ", 
          SuperscriptBox["#1", "2"]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["#1", "3"]}]}], "&"}], ",", "2"}], "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["g", "4"], " ", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"57114350496", "+", 
         RowBox[{"66692590965", " ", "#1"}], "+", 
         RowBox[{"3007792328", " ", 
          SuperscriptBox["#1", "2"]}], "+", 
         RowBox[{"32399568", " ", 
          SuperscriptBox["#1", "3"]}]}], "&"}], ",", "2"}], "]"}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.856509692402913*^9, 3.856509709234498*^9}, 
   3.856509762845355*^9},ExpressionUUID->"e4e18dd7-d0bf-495c-9ede-\
98a558b04d3d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalDelta]13", "=", 
   RowBox[{"4", "+", 
    RowBox[{
     SuperscriptBox["g", "2"], " ", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "1274"}], "+", 
         RowBox[{"553", " ", "#1"}], "-", 
         RowBox[{"73", " ", 
          SuperscriptBox["#1", "2"]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["#1", "3"]}]}], "&"}], ",", "3"}], "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["g", "4"], " ", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"57114350496", "+", 
         RowBox[{"66692590965", " ", "#1"}], "+", 
         RowBox[{"3007792328", " ", 
          SuperscriptBox["#1", "2"]}], "+", 
         RowBox[{"32399568", " ", 
          SuperscriptBox["#1", "3"]}]}], "&"}], ",", "1"}], "]"}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.856509695834814*^9, 3.856509710474534*^9}, {
  3.856509790045021*^9, 
  3.8565097941542177`*^9}},ExpressionUUID->"85342bc1-0b0e-4f08-b00e-\
dcf2475842d5"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["OPE coefficients at weak coupling", "Section",
 CellChangeTimes->{{3.856508305467511*^9, 
  3.856508313619109*^9}},ExpressionUUID->"0e6aec0a-e740-441c-9d26-\
3d91999f92aa"],

Cell[CellGroupData[{

Cell[TextData[{
 "J = 1 at order ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["g", "8"], TraditionalForm]],ExpressionUUID->
  "4d62035b-bc2a-4e28-80fe-b79200720c31"]
}], "Subsection",
 CellChangeTimes->{{3.856508633963398*^9, 3.856508636985649*^9}, {
  3.8565087638162327`*^9, 
  3.85650876613441*^9}},ExpressionUUID->"bfe6e1be-a8a6-4fcd-827b-\
8d8d404d6466"],

Cell[BoxData[
 RowBox[{
  RowBox[{"C1", "=", 
   RowBox[{
    RowBox[{"2", 
     SuperscriptBox["g", "2"]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"24", "-", 
       FractionBox[
        RowBox[{"4", 
         SuperscriptBox["\[Pi]", "2"]}], "3"]}], ")"}], 
     SuperscriptBox["g", "4"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"320", "-", 
       RowBox[{"16", 
        SuperscriptBox["\[Pi]", "2"]}], "-", 
       FractionBox[
        RowBox[{"76", " ", 
         SuperscriptBox["\[Pi]", "4"]}], "45"], "+", 
       RowBox[{"48", " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}], 
     SuperscriptBox["g", "6"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "256"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
       RowBox[{"880", " ", 
        RowBox[{"Zeta", "[", "5", "]"}]}], "-", "4480", "+", 
       FractionBox[
        RowBox[{"832", " ", 
         SuperscriptBox["\[Pi]", "2"]}], "3"], "+", 
       FractionBox[
        RowBox[{"224", " ", 
         SuperscriptBox["\[Pi]", "4"]}], "15"], "+", 
       FractionBox[
        RowBox[{"64", " ", 
         SuperscriptBox["\[Pi]", "6"]}], "45"]}], ")"}], 
     SuperscriptBox["g", "8"]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.856508324682518*^9, 3.856508326474701*^9}, {
  3.8565084131582813`*^9, 3.856508416436832*^9}, {3.856508538166689*^9, 
  3.8565086315707407`*^9}},ExpressionUUID->"6f601474-046f-44c6-b3e1-\
6e62c7a244ed"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "J = 2 at order ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["g", "2"], TraditionalForm]],ExpressionUUID->
  "0d216785-006e-4aef-aa61-7aefeca07d93"]
}], "Subsection",
 CellChangeTimes->{{3.856508639801717*^9, 3.8565086426897917`*^9}, {
  3.85650875863232*^9, 
  3.8565087611025267`*^9}},ExpressionUUID->"ba3ae0af-9236-4395-9213-\
4bcf74ad9d0e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"C2", "=", 
   RowBox[{
    FractionBox["1", "10"], "+", 
    RowBox[{
     FractionBox["1", "150"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"10", " ", 
        SuperscriptBox["\[Pi]", "2"]}], "-", "75", "-", 
       RowBox[{"9", 
        SqrtBox["5"]}]}], ")"}], 
     SuperscriptBox["g", "2"]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8565086469009*^9, 
  3.856508647193964*^9}},ExpressionUUID->"5eb9ea90-f977-4f6e-a692-\
7ecd2f4e2259"],

Cell[BoxData[
 RowBox[{
  RowBox[{"C3", "=", 
   RowBox[{
    FractionBox["1", "10"], "+", 
    RowBox[{
     FractionBox["1", "150"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"10", " ", 
        SuperscriptBox["\[Pi]", "2"]}], "-", "75", "+", 
       RowBox[{"9", 
        SqrtBox["5"]}]}], ")"}], 
     SuperscriptBox["g", "2"]}]}]}], ";"}]], "Input",ExpressionUUID->\
"e9fa9c69-e5d0-414d-9650-2587230982bf"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "J = 3 at order ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["g", "0"], TraditionalForm]],ExpressionUUID->
  "3feb134f-d415-4ce3-ae0a-9dacbc70e5e0"]
}], "Subsection",
 CellChangeTimes->{{3.856508651203553*^9, 3.856508653480074*^9}, {
  3.8565087482982607`*^9, 
  3.856508757167947*^9}},ExpressionUUID->"a9185e2e-14c3-45c5-8550-\
227653289775"],

Cell[BoxData[
 RowBox[{
  RowBox[{"C6", "=", 
   RowBox[{
    FractionBox["1", "14"], "+", 
    FractionBox["2", 
     RowBox[{"7", 
      SqrtBox["37"]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.856508660503972*^9, 3.8565086927989273`*^9}, 
   3.856509137223832*^9},ExpressionUUID->"32e6f9f0-ca14-4c8d-ad6a-\
5941d265adb0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"C8", "=", 
   RowBox[{
    FractionBox["1", "14"], "-", 
    FractionBox["2", 
     RowBox[{"7", 
      SqrtBox["37"]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.85650867182402*^9, 3.856508671959248*^9}, {
   3.856508774259117*^9, 3.856508778120331*^9}, 
   3.856509138623747*^9},ExpressionUUID->"a2b61f84-7091-4312-a9a8-\
dc42b7dd4915"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "J = 4 at order ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["g", "0"], TraditionalForm]],ExpressionUUID->
  "e0f1d87f-7512-4be0-9d7f-4528e401cd20"]
}], "Subsection",
 CellChangeTimes->{{3.856508651203553*^9, 3.856508653480074*^9}, {
  3.8565087482982607`*^9, 3.856508757167947*^9}, {3.856508798287424*^9, 
  3.856508798375339*^9}},ExpressionUUID->"41db39b8-03f1-451f-829c-\
dcab8b7461c4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"C11", "=", 
   RowBox[{"Root", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"794584", " ", 
        SuperscriptBox["#1", "3"]}], "-", 
       RowBox[{"56756", " ", 
        SuperscriptBox["#1", "2"]}], "+", 
       RowBox[{"1066", " ", "#1"}], "-", "3"}], "&"}], ",", "1"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.856508801822667*^9, 3.856508803664584*^9}, 
   3.856509027052506*^9, 
   3.856509140927477*^9},ExpressionUUID->"25c73324-2378-4a80-a719-\
319efe1e6bf6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"C12", "=", 
   RowBox[{"Root", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"794584", " ", 
        SuperscriptBox["#1", "3"]}], "-", 
       RowBox[{"56756", " ", 
        SuperscriptBox["#1", "2"]}], "+", 
       RowBox[{"1066", " ", "#1"}], "-", "3"}], "&"}], ",", "2"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.856508808544381*^9, 3.8565088086066837`*^9}, {
   3.856509027660326*^9, 3.8565090299771347`*^9}, 
   3.8565091420080967`*^9},ExpressionUUID->"6519dfc3-1e7f-483a-81ba-\
8d8fc04746ff"],

Cell[BoxData[
 RowBox[{
  RowBox[{"C13", "=", 
   RowBox[{"Root", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"794584", " ", 
        SuperscriptBox["#1", "3"]}], "-", 
       RowBox[{"56756", " ", 
        SuperscriptBox["#1", "2"]}], "+", 
       RowBox[{"1066", " ", "#1"}], "-", "3"}], "&"}], ",", "3"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.85650880965473*^9, 3.856508809705001*^9}, {
   3.8565090282995872`*^9, 3.856509031417432*^9}, 
   3.856509143383998*^9},ExpressionUUID->"70b5d167-72c0-40fb-9317-\
f0624cf53125"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1440, 797},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
TaggingRules->Association["TryRealOnly" -> False],
FrontEndVersion->"11.2 for Mac OS X x86 (32-bit, 64-bit Kernel) (September \
10, 2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 170, 3, 98, "Title",ExpressionUUID->"3528233d-b8ab-4a7c-bddb-cc7e89e6145d"],
Cell[753, 27, 892, 14, 58, "Text",ExpressionUUID->"3c23d0cf-985b-464c-9b1b-7adfac824623"],
Cell[1648, 43, 18213, 513, 36, "Code",ExpressionUUID->"4c1ceecd-ab0c-4466-8445-58a4001fa178",
 InitializationCell->False],
Cell[19864, 558, 18191, 513, 36, "Code",ExpressionUUID->"23ccc0b3-20a1-46ac-9f3c-94441bd4e5c4",
 InitializationCell->False],
Cell[38058, 1073, 18198, 513, 36, "Code",ExpressionUUID->"8d176ea6-f808-4f70-8605-90694945fcd1",
 InitializationCell->False],
Cell[56259, 1588, 19058, 537, 36, "Code",ExpressionUUID->"dac9a363-e043-454e-9d7c-58bee263005d",
 InitializationCell->False],
Cell[75320, 2127, 19057, 537, 36, "Code",ExpressionUUID->"97506308-152b-47b3-8248-af0b5c2846c0",
 InitializationCell->False],
Cell[94380, 2666, 19058, 537, 36, "Code",ExpressionUUID->"366efdd3-1af3-4b22-8d30-60bc6b02081c",
 InitializationCell->False],
Cell[113441, 3205, 19050, 537, 36, "Code",ExpressionUUID->"9c7efdd3-8ce7-4ef9-8b2a-1daf2b2c8bf0",
 InitializationCell->False],
Cell[132494, 3744, 18220, 513, 36, "Code",ExpressionUUID->"e5a9e6bc-b0ce-4b48-8c00-0f432b64d5e7",
 InitializationCell->False],
Cell[150717, 4259, 19050, 537, 36, "Code",ExpressionUUID->"31d5180a-eb03-4bac-a702-d2297ca16130",
 InitializationCell->False],
Cell[169770, 4798, 19055, 537, 36, "Code",ExpressionUUID->"4cef98dd-9e80-416e-961a-74ba742caea1",
 InitializationCell->False]
}, Open  ]],
Cell[CellGroupData[{
Cell[188862, 5340, 172, 3, 98, "Title",ExpressionUUID->"35f66cfe-2501-475d-b60e-5c431a4aa186"],
Cell[189037, 5345, 917, 28, 61, "Text",ExpressionUUID->"3fc6033a-afde-4a2d-9545-007ab6fb015f"],
Cell[189957, 5375, 19581, 606, 52, "Code",ExpressionUUID->"25627ea4-9459-452e-aea9-0925f1946774",
 InitializationCell->False],
Cell[209541, 5983, 19763, 606, 52, "Code",ExpressionUUID->"900c9df4-f994-4729-8257-bfbcb09784f9",
 InitializationCell->False],
Cell[229307, 6591, 19624, 605, 52, "Code",ExpressionUUID->"2e1aff49-1032-4c81-92e5-d31f90db6148",
 InitializationCell->False]
}, Open  ]],
Cell[CellGroupData[{
Cell[248968, 7201, 260, 4, 98, "Title",ExpressionUUID->"3d46c150-f290-4a91-b268-956d37deb584"],
Cell[CellGroupData[{
Cell[249253, 7209, 182, 3, 67, "Section",ExpressionUUID->"fa716afc-0165-47cd-a6a8-e1587c9b69df"],
Cell[249438, 7214, 755, 15, 58, "Text",ExpressionUUID->"59fe07b7-c728-4595-afd7-59a5576f545d"],
Cell[CellGroupData[{
Cell[250218, 7233, 233, 5, 54, "Subsection",ExpressionUUID->"f3103832-8dcf-47f2-8434-3a22e544e44c"],
Cell[250454, 7240, 391, 12, 45, "Input",ExpressionUUID->"7e312317-556d-40f1-850d-c11f824b10e2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[250882, 7257, 230, 5, 54, "Subsection",ExpressionUUID->"57769bd6-fbd3-4941-adab-7c1c5e53041b"],
Cell[251115, 7264, 728, 25, 48, "Input",ExpressionUUID->"7d09d2db-c08a-4db4-ba02-a19dcd17e64f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[251880, 7294, 233, 5, 54, "Subsection",ExpressionUUID->"7d99a33d-aace-4865-9d88-12b73a52665b"],
Cell[252116, 7301, 3024, 96, 121, "Input",ExpressionUUID->"44207203-94dc-4b2a-a487-8dc193d232f8"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[255189, 7403, 197, 3, 67, "Section",ExpressionUUID->"5666c25d-644d-4b9c-a019-8a5cb1bbf592"],
Cell[255389, 7408, 2713, 64, 67, "Text",ExpressionUUID->"532251cd-dbee-4331-8b33-3b1d27ef3be2"],
Cell[CellGroupData[{
Cell[258127, 7476, 170, 3, 54, "Subsection",ExpressionUUID->"c6f1ae82-6057-417a-91f3-00bb1ea61005"],
Cell[258300, 7481, 704, 10, 35, "Text",ExpressionUUID->"f20e2d04-67e8-4b1c-84b3-b3b28e9484da"],
Cell[259007, 7493, 640, 19, 47, "Input",ExpressionUUID->"b35b32ce-67cb-4b2e-b626-f0cfef4dc730"],
Cell[259650, 7514, 687, 10, 35, "Text",ExpressionUUID->"74628e04-336d-4b9d-9cf2-0469a730bc55"],
Cell[260340, 7526, 374, 12, 52, "Input",ExpressionUUID->"39c59f6b-17ef-4565-aaad-903eaa6833bd"],
Cell[260717, 7540, 1101, 31, 58, "Input",ExpressionUUID->"6a8848e8-6480-45b0-b1cc-3bed8f44fb69"]
}, Open  ]],
Cell[CellGroupData[{
Cell[261855, 7576, 233, 5, 54, "Subsection",ExpressionUUID->"91110de6-d1a3-48bf-84d7-190300ee50a4"],
Cell[262091, 7583, 483, 15, 51, "Input",ExpressionUUID->"97042214-5788-4e6a-af4d-ab7a84c94724"]
}, Open  ]],
Cell[CellGroupData[{
Cell[262611, 7603, 230, 5, 54, "Subsection",ExpressionUUID->"64ff1c45-c0c4-4c9b-ba05-70b9bbf8f6c7"],
Cell[262844, 7610, 1811, 58, 51, "Input",ExpressionUUID->"3fae7b42-8491-4a13-a04f-02a2360b932d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[264692, 7673, 233, 5, 54, "Subsection",ExpressionUUID->"e938c161-f6c5-45ed-9559-8d5c8fc9ab18"],
Cell[264928, 7680, 8608, 252, 289, "Input",ExpressionUUID->"ec381539-f2d5-4c4e-a857-ffe388eb1f57"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[273585, 7938, 219, 4, 67, "Section",ExpressionUUID->"062f67e7-81ff-43e7-9b4f-2fc3d4a01a61"],
Cell[CellGroupData[{
Cell[273829, 7946, 407, 10, 54, "Subsection",ExpressionUUID->"78b5423f-8c1c-47ef-8f4e-16b59a8db3f2"],
Cell[274239, 7958, 2751, 83, 103, "Input",ExpressionUUID->"4ce2d4b4-f6df-49bd-b333-c985f0d92d6b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[277027, 8046, 460, 11, 54, "Subsection",ExpressionUUID->"9ab8c303-179d-4e6e-bb0f-13ee453ac91c"],
Cell[277490, 8059, 1242, 41, 53, "Input",ExpressionUUID->"921d7db4-48ff-4a94-aa99-22664a799680"],
Cell[278735, 8102, 1242, 41, 53, "Input",ExpressionUUID->"c4e5959b-d3ea-4462-87de-907adf27c75e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[280014, 8148, 651, 17, 54, "Subsection",ExpressionUUID->"af976f52-f463-431a-9404-cb9d70609843"],
Cell[280668, 8167, 872, 26, 33, "Input",ExpressionUUID->"af6fdadc-0873-4914-8f59-617314d4de04"],
Cell[281543, 8195, 991, 30, 33, "Input",ExpressionUUID->"9f544aeb-cad4-4312-997e-a15c01f9e124"],
Cell[282537, 8227, 535, 17, 58, "Input",ExpressionUUID->"0877bbe4-58ad-4a81-bc8c-a974faaf3542"],
Cell[283075, 8246, 526, 17, 53, "Input",ExpressionUUID->"02b353a8-7a58-4dcb-96fe-ef379bbe9d1b"],
Cell[283604, 8265, 535, 17, 58, "Input",ExpressionUUID->"6f33ab04-0a3f-4755-9b36-4a4e057329d0"],
Cell[284142, 8284, 1016, 30, 33, "Input",ExpressionUUID->"8c1d3f34-3159-4549-a13d-ea3edf2b51a0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[285195, 8319, 683, 17, 54, "Subsection",ExpressionUUID->"208bf1b4-478c-4fbc-b0ac-c27c6856d417"],
Cell[285881, 8338, 1057, 28, 33, "Input",ExpressionUUID->"dd12f08f-f9fd-4551-8bbe-57f7be327344"],
Cell[286941, 8368, 1048, 31, 33, "Input",ExpressionUUID->"ee2e0b9f-08d9-41b4-82a2-db67e6f80c32"],
Cell[287992, 8401, 1020, 30, 33, "Input",ExpressionUUID->"e4e18dd7-d0bf-495c-9ede-98a558b04d3d"],
Cell[289015, 8433, 1048, 31, 33, "Input",ExpressionUUID->"85342bc1-0b0e-4f08-b00e-dcf2475842d5"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[290112, 8470, 178, 3, 67, "Section",ExpressionUUID->"0e6aec0a-e740-441c-9d26-3d91999f92aa"],
Cell[CellGroupData[{
Cell[290315, 8477, 361, 10, 54, "Subsection",ExpressionUUID->"bfe6e1be-a8a6-4fcd-827b-8d8d404d6466"],
Cell[290679, 8489, 1486, 45, 53, "Input",ExpressionUUID->"6f601474-046f-44c6-b3e1-6e62c7a244ed"]
}, Open  ]],
Cell[CellGroupData[{
Cell[292202, 8539, 363, 10, 54, "Subsection",ExpressionUUID->"ba3ae0af-9236-4395-9213-4bcf74ad9d0e"],
Cell[292568, 8551, 486, 16, 48, "Input",ExpressionUUID->"5eb9ea90-f977-4f6e-a692-7ecd2f4e2259"],
Cell[293057, 8569, 419, 14, 48, "Input",ExpressionUUID->"e9fa9c69-e5d0-414d-9650-2587230982bf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[293513, 8588, 362, 10, 54, "Subsection",ExpressionUUID->"a9185e2e-14c3-45c5-8550-227653289775"],
Cell[293878, 8600, 328, 10, 52, "Input",ExpressionUUID->"32e6f9f0-ca14-4c8d-ad6a-5941d265adb0"],
Cell[294209, 8612, 375, 11, 52, "Input",ExpressionUUID->"a2b61f84-7091-4312-a9a8-dc42b7dd4915"]
}, Open  ]],
Cell[CellGroupData[{
Cell[294621, 8628, 408, 10, 54, "Subsection",ExpressionUUID->"41db39b8-03f1-451f-829c-dcab8b7461c4"],
Cell[295032, 8640, 531, 16, 33, "Input",ExpressionUUID->"25c73324-2378-4a80-a719-319efe1e6bf6"],
Cell[295566, 8658, 561, 16, 33, "Input",ExpressionUUID->"6519dfc3-1e7f-483a-81ba-8d8fc04746ff"],
Cell[296130, 8676, 556, 16, 33, "Input",ExpressionUUID->"70b5d167-72c0-40fb-9317-f0624cf53125"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


